Tellurization of Pd(111): absence of PdTe$_2$ but formation of a TePd$_2$ surface alloy

In a recent publication [2D Materials, 8, 045033 (2021), arXiv:2103.11403], it was reported that the growth of a monolayer PdTe$_2$ in ultra-high vacuum could be achieved by deposition of tellurium on a palladium (111) crystal surface and subsequent thermal annealing. By means of low-energy electron diffraction intensity (LEED-IV) structural analysis, we show that the obtained $\left(\sqrt{3}\times \sqrt{3} \right)\textrm{R30}^\circ$ superstructure is in fact a TePd$_2$ surface alloy. Attempts to produce a PdTe$_2$ layer in ultra-high vacuum by increasing the Te content on the surface were not successful.

==> anc/EXPBEAMS.csv <==
energy,(1/3|1/3) [1],(1|0) [2],(0|1) [3],(2/3|2/3) [4],(4/3|1/3) [6],(1|1) [7],(2|0) [8],(0|2) [9],(2/3|5/3) [10],(5/3|2/3) [11],(4/3|4/3) [12],(2|1) [15],(1|2) [16],(0|3) [18],(3|0) [19],
5.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
5.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
6.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
6.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
7.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
7.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
8.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
8.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
9.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
9.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
10.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
10.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
11.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
11.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
12.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
12.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
13.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
13.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
14.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
14.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
15.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
15.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
16.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
16.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
17.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
17.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
18.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
18.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
19.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
19.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
20.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
20.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
21.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
21.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
22.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
22.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
23.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
23.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
24.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
24.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
25.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
25.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
26.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
26.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
27.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
27.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
28.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
28.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
29.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
29.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
30.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
30.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
31.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
31.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
32.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
32.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
33.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
33.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
34.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
34.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
35.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
35.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
36.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
36.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
37.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
37.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
38.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
38.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
39.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
39.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
40.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
40.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
41.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
41.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
42.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
42.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
43.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
43.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
44.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
44.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
45.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
45.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
46.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
46.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
47.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
47.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
48.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
48.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
49.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
49.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
50.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
50.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
51.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
51.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
52.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
52.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
53.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
53.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
54.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
54.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
55.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
55.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
56.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
56.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
57.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
57.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
58.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
58.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
59.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
59.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
60.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
60.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
61.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
61.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
62.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
62.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
63.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
63.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
64.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
64.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
65.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
65.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
66.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
66.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
67.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
67.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
68.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
68.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
69.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
69.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
70.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
70.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
71.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
71.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
72.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
72.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
73.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
73.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
74.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
74.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
75.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
75.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
76.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
76.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
77.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
77.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
78.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
78.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
79.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
79.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
80.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
80.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
81.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
81.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
82.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
82.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
83.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
83.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
84.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
84.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
85.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
85.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
86.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
86.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
87.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
87.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
88.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
88.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
89.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
89.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
90.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
90.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
91.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
91.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
92.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
92.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
93.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
93.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
94.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
94.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
95.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
95.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
96.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
96.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
97.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
97.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
98.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
98.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
99.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
99.50,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
100.00,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
100.50,NaN,17.39994,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
101.00,NaN,17.903105,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
101.50,NaN,18.511675,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
102.00,NaN,19.229395,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
102.50,NaN,20.06881,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
103.00,NaN,21.046669,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
103.50,NaN,22.181238,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
104.00,NaN,23.489998,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
104.50,NaN,24.98623,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
105.00,NaN,26.674109,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
105.50,NaN,28.54342,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
106.00,NaN,30.567373,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
106.50,NaN,32.701797,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
107.00,NaN,34.88751,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
107.50,NaN,37.05547,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
108.00,NaN,39.13265,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
108.50,NaN,41.04806,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
109.00,NaN,42.738766,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
109.50,NaN,44.155205,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
110.00,NaN,45.265087,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
110.50,NaN,46.05501,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
111.00,NaN,46.530357,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
111.50,NaN,46.713192,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
112.00,NaN,46.638165,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
112.50,102.50392,46.347054,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
113.00,98.07098,45.882977,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
113.50,93.56021,45.28541,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
114.00,89.03195,44.58586,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
114.50,84.54506,43.804966,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
115.00,80.1495,42.95158,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
115.50,75.88187,42.0237,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
116.00,71.76469,41.01232,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
116.50,67.80972,39.907166,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
117.00,64.02435,38.70301,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
117.50,60.419243,37.40448,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
118.00,57.01572,36.028175,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
118.50,53.85112,34.603767,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
119.00,50.980373,33.17427,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
119.50,48.473034,31.79449,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
120.00,46.406498,30.528101,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
120.50,44.855198,29.444258,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
121.00,43.878872,28.613352,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
121.50,43.511665,28.102438,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
122.00,43.754677,27.971722,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
122.50,44.573387,28.27225,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
123.00,45.900856,29.044304,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
123.50,47.646397,30.316046,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
124.00,49.707283,32.10196,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
124.50,51.982735,34.401394,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
125.00,54.386482,37.197052,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
125.50,56.8566,40.453247,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
126.00,59.361835,44.11416,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
126.50,61.90278,48.102592,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
127.00,64.5088,52.31917,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
127.50,67.23101,56.64353,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
128.00,70.13386,60.9378,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
128.50,73.28621,65.051125,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
129.00,76.752235,68.82813,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
129.50,80.58296,72.12167,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
130.00,84.809296,74.806816,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
130.50,89.43582,76.7943,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
131.00,94.43619,78.040764,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
131.50,99.75139,78.55526,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
132.00,105.29014,78.40191,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
132.50,110.93239,77.69758,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
133.00,116.535675,76.60495,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
133.50,121.944916,75.320984,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
134.00,127.004585,74.06244,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
134.50,131.57262,73.049164,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
135.00,135.53477,72.487724,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
135.50,138.81914,72.55683,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
136.00,141.40788,73.39643,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
136.50,143.34319,75.10142,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
137.00,144.72577,77.71838,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
137.50,145.70639,81.245316,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
138.00,146.47128,85.634636,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
138.50,147.2231,90.79913,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
139.00,148.15953,96.61937,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
139.50,149.45149,102.95055,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
140.00,151.22366,109.629776,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
140.50,153.54094,116.48463,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
141.00,156.4028,123.342476,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
141.50,159.74576,130.04013,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
142.00,163.45328,136.43324,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
142.50,167.37097,142.40504,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
143.00,171.32555,147.87311,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
143.50,175.1454,152.79524,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
144.00,178.67982,157.17299,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
144.50,181.81322,161.05006,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
145.00,184.47308,164.50517,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
145.50,186.63104,167.63893,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
146.00,188.29768,170.55835,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
146.50,189.51219,173.35876,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
147.00,190.33012,176.10449,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
147.50,190.81178,178.81337,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
148.00,191.01216,181.44756,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
148.50,190.97383,183.91095,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
149.00,190.72342,186.05304,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
149.50,190.27226,187.67984,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
150.00,189.61963,188.5696,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
150.50,188.75578,188.49168,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
151.00,187.66425,187.22723,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
151.50,186.32564,184.58934,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
152.00,184.72032,180.44093,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
152.50,182.82996,174.70827,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
153.00,180.63773,167.38913,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
153.50,178.12703,158.55644,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
154.00,175.28027,148.3576,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
154.50,172.07848,137.00911,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
155.00,168.50136,124.786644,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
155.50,164.52881,112.011444,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
156.00,160.14389,99.03342,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
156.50,155.33693,86.21201,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
157.00,150.11052,73.89711,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
157.50,144.48366,62.410484,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
158.00,138.49538,52.03064,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
158.50,132.20757,42.98151,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
159.00,125.70489,35.424488,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
159.50,119.09201,29.454866,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
160.00,112.48807,25.103264,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
160.50,106.018616,22.341042,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
161.00,99.80663,21.088524,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
161.50,93.963234,21.225273,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
162.00,88.57838,22.600767,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
162.50,83.712685,25.043322,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
163.00,79.39203,28.367348,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
163.50,75.60525,32.379402,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
164.00,72.3049,36.882095,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
164.50,69.41087,41.67603,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
165.00,66.81677,46.562035,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
165.50,64.399254,51.345448,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
166.00,62.02989,55.84068,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
166.50,59.587696,59.87631,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
167.00,56.97152,63.301594,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
167.50,54.110893,65.994545,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
168.00,50.974487,67.86921,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
168.50,47.574825,68.87928,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
169.00,43.967983,69.01948,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
169.50,40.249176,68.32401,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
170.00,36.544415,66.86151,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
170.50,32.998066,64.72642,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
171.00,29.75805,62.029575,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
171.50,26.961061,58.8897,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
172.00,24.720121,55.425793,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
172.50,23.115355,51.750275,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
173.00,22.186476,47.963905,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
173.50,21.92768,44.152645,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
174.00,22.28798,40.38649,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
174.50,23.175848,36.720234,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
175.00,24.466728,33.19517,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
175.50,26.01386,29.84216,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
176.00,27.66035,26.684626,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
176.50,29.25152,23.740288,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
177.00,30.647081,21.02232,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
177.50,31.731295,18.539852,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
178.00,32.420036,16.298513,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
178.50,32.664257,14.300991,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
179.00,32.449894,12.5470085,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
179.50,31.795143,11.032836,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
180.00,30.745378,9.751609,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
180.50,29.366173,8.693849,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
181.00,27.73578,7.8478236,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
181.50,25.937483,7.1997657,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
182.00,24.05303,6.7340727,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
182.50,22.157728,6.4335084,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
183.00,20.316748,6.279993,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
183.50,18.583475,6.2553296,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
184.00,16.999567,6.340404,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
184.50,15.595612,6.5139894,19.715523,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
185.00,14.392361,6.7524414,19.725725,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
185.50,13.402205,7.029628,19.528332,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
186.00,12.630734,7.317198,19.083542,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
186.50,12.077681,7.58606,18.365877,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
187.00,11.737201,7.8086996,17.367098,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
187.50,11.597652,7.9611344,16.098276,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
188.00,11.641177,8.024366,14.589946,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
188.50,11.843591,7.9854927,12.890451,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
189.00,12.174901,7.8381147,11.063846,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
189.50,12.600508,7.5823107,9.18694,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
190.00,13.083119,7.224448,7.3452606,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
190.50,13.585337,6.776709,5.628071,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
191.00,14.072473,6.2558436,4.12215,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
191.50,14.515352,5.6814547,2.9056337,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
192.00,14.892832,5.0746374,2.0429676,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
192.50,15.19388,4.4572935,1.5810745,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
193.00,15.4193735,3.8514142,1.5486553,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
193.50,15.582848,3.2794142,1.9577789,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
194.00,15.710044,2.7642634,2.8071198,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
194.50,15.836719,2.3290765,4.0865464,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
195.00,16.005505,1.9951068,5.782176,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
195.50,16.262217,1.7794325,7.881412,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
196.00,16.651861,1.6934291,10.377169,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
196.50,17.215279,1.7428328,13.270382,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
197.00,17.986713,1.9297553,16.570068,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
197.50,18.991928,2.2572834,20.290897,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
198.00,20.24723,2.7335284,24.448196,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
198.50,21.75956,3.3766735,29.05199,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
199.00,23.526974,4.2178698,34.100544,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
199.50,25.539488,5.3012085,39.57337,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
200.00,27.78016,6.686555,45.42464,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
200.50,30.226408,8.453916,51.57937,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
201.00,32.85122,10.702015,57.93298,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
201.50,35.624462,13.542265,64.35516,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
202.00,38.513763,17.087397,70.69666,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
202.50,41.484783,21.438942,76.79776,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
203.00,44.501472,26.678001,82.49837,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
203.50,47.525806,32.859535,87.647026,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
204.00,50.51714,40.012836,92.10824,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
204.50,53.431587,48.14777,95.76882,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
205.00,56.22178,57.26287,98.54222,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
205.50,58.83726,67.35322,100.369965,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
206.00,61.2257,78.41584,101.22076,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
206.50,63.334892,90.44941,101.08825,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
207.00,65.11565,103.44664,99.987686,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
207.50,66.52533,117.38037,97.95255,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
208.00,67.53182,132.18681,95.03193,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
208.50,68.11778,147.74979,91.28915,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
209.00,68.2838,163.88885,86.80101,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
209.50,68.05035,180.35715,81.65743,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
210.00,67.45825,196.84962,75.960945,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
210.50,66.56701,213.02234,69.82486,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
211.00,65.4509,228.52255,63.369938,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
211.50,64.19374,243.0241,56.72132,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
212.00,62.88312,256.2598,50.005928,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
212.50,61.605034,268.04468,43.35109,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
213.00,60.43957,278.2822,36.883526,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
213.50,59.45712,286.9554,30.727093,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
214.00,58.71557,294.10675,25.000572,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
214.50,58.258522,299.80713,19.815525,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
215.00,58.114346,304.12415,15.272742,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
215.50,58.296646,307.09882,11.459168,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
216.00,58.806503,308.73145,8.4457245,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
216.50,59.635395,308.9805,6.2852125,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
217.00,60.767937,307.7717,5.011269,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
217.50,62.18443,305.0154,4.637871,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
218.00,63.86287,300.63055,5.1594048,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
218.50,65.78002,294.5701,6.55111,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
219.00,67.91159,286.84415,8.769533,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
219.50,70.2313,277.53558,11.752634,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
220.00,72.70929,266.80307,15.42018,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
220.50,75.31043,254.87093,19.674513,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
221.00,77.992836,242.00473,24.402311,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
221.50,80.70652,228.48488,29.477497,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
222.00,83.39273,214.58484,34.763607,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
222.50,85.98422,200.5531,40.115612,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
223.00,88.40696,186.60251,45.382504,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
223.50,90.58272,172.90732,50.410576,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
224.00,92.432976,159.60558,55.04769,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
224.50,93.88359,146.80745,59.148735,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
225.00,94.87022,134.60365,62.58168,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
225.50,95.3439,123.07278,65.23521,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
226.00,95.276054,112.28545,67.02582,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
226.50,94.66205,102.30247,67.90368,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
227.00,93.52277,93.169426,67.85764,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
227.50,91.90344,84.91008,66.91829,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
228.00,89.86995,77.519844,65.157555,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
228.50,87.50383,70.961754,62.685112,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
229.00,84.89513,65.16722,59.641037,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
229.50,82.1343,60.042416,56.18556,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
230.00,79.30465,55.478477,52.487103,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
230.50,76.47572,51.362762,48.709457,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
231.00,73.69831,47.589443,44.999435,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
231.50,71.00165,44.06693,41.476574,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
232.00,68.393745,40.71978,38.226055,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
232.50,65.86437,37.489075,35.295906,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
233.00,63.390045,34.33242,32.69769,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
233.50,60.939957,31.224287,30.410149,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
234.00,58.482212,28.157204,28.385363,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
234.50,55.98953,25.141476,26.556963,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
235.00,53.443913,22.203833,24.849865,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
235.50,50.840286,19.38634,23.190363,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
236.00,48.18849,16.741262,21.514925,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
236.50,45.513756,14.32273,19.777922,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
237.00,42.855473,12.179785,17.957375,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
237.50,40.264378,10.349941,16.057228,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
238.00,37.79865,8.854759,14.106135,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
238.50,35.51921,7.6983275,12.153322,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
239.00,33.484394,6.866336,10.261818,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
239.50,31.744825,6.3284993,8.500062,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
240.00,30.34011,6.0418453,6.9331646,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
240.50,29.29737,5.955232,5.614699,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
241.00,28.63082,6.014731,4.579717,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
241.50,28.34224,6.168208,3.8400245,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
242.00,28.422016,6.3694305,3.3816757,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
242.50,28.850908,6.581063,3.1654787,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
243.00,29.602509,6.7763443,3.1314502,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
243.50,30.64547,6.939797,3.2067392,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
244.00,31.945564,7.066612,3.3157215,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
244.50,33.467026,7.1610694,3.391262,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
245.00,35.17377,7.234495,3.3850586,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
245.50,37.02994,7.302358,3.275696,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
246.00,38.998253,7.3808646,3.073235,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
246.50,41.03986,7.4839993,2.8198414,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
247.00,43.115234,7.6214857,2.5868251,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
247.50,45.18416,7.797988,2.4679794,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
248.00,47.205265,8.012907,2.570011,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
248.50,49.13535,8.26142,3.0012991,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
249.00,50.929764,8.536118,3.8606713,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
249.50,52.54354,8.828711,5.2271366,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
250.00,53.933216,9.131282,7.1510577,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
250.50,55.05944,9.437554,9.647597,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
251.00,55.89043,9.743857,12.692932,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
251.50,56.40509,10.049283,16.224209,NaN,NaN,NaN,NaN,8.296108,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
252.00,56.59507,10.355363,20.144054,NaN,NaN,NaN,NaN,9.311701,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
252.50,56.46469,10.66537,24.328508,NaN,NaN,NaN,NaN,10.315649,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
253.00,56.02715,10.983608,28.63614,NaN,NaN,NaN,NaN,11.280601,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
253.50,55.295418,11.314847,32.917255,NaN,NaN,NaN,NaN,12.182909,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
254.00,54.269474,11.663552,37.02288,NaN,NaN,NaN,NaN,13.002654,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
254.50,52.925983,12.032937,40.812782,NaN,NaN,NaN,NaN,13.723646,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
255.00,51.2166,12.424428,44.16194,NaN,NaN,NaN,NaN,14.333252,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
255.50,49.07084,12.837669,46.96511,NaN,NaN,NaN,NaN,14.822158,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
256.00,46.402153,13.270679,49.13944,NaN,NaN,NaN,NaN,15.183989,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
256.50,NaN,13.720523,50.62586,NaN,NaN,NaN,NaN,15.415509,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
257.00,NaN,14.1841,51.389793,NaN,NaN,NaN,NaN,15.516736,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
257.50,NaN,14.6593075,51.421146,NaN,NaN,NaN,NaN,15.490983,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
258.00,NaN,15.146238,50.733948,NaN,NaN,NaN,NaN,15.344762,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
258.50,NaN,15.64753,49.365444,NaN,NaN,NaN,NaN,15.087551,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
259.00,NaN,16.168697,47.37442,NaN,NaN,NaN,NaN,14.731449,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
259.50,NaN,16.718025,44.838898,NaN,NaN,NaN,NaN,14.2908745,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
260.00,NaN,17.306019,41.85301,NaN,NaN,NaN,NaN,13.781874,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
260.50,NaN,17.944683,38.522728,NaN,NaN,NaN,NaN,13.221007,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
261.00,NaN,18.646631,34.960613,NaN,NaN,NaN,NaN,12.624169,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
261.50,NaN,19.424437,31.279915,NaN,NaN,NaN,NaN,12.005811,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
262.00,NaN,20.290625,27.588377,NaN,NaN,NaN,NaN,11.378482,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
262.50,NaN,21.257586,23.982962,NaN,NaN,NaN,NaN,10.752509,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
263.00,NaN,22.337185,20.546045,NaN,NaN,NaN,NaN,10.136053,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
263.50,NaN,23.540007,17.34327,NaN,NaN,NaN,NaN,9.535645,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
264.00,NaN,24.874596,14.423008,NaN,NaN,NaN,NaN,8.956636,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
264.50,NaN,26.346611,11.817012,NaN,NaN,NaN,NaN,8.403635,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
265.00,NaN,27.957205,9.541541,NaN,NaN,NaN,NaN,7.881038,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
265.50,NaN,29.701746,7.59937,NaN,NaN,NaN,NaN,7.393371,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
266.00,NaN,31.569628,5.982506,NaN,NaN,NaN,NaN,6.945522,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
266.50,NaN,33.545258,4.675173,NaN,NaN,NaN,NaN,6.5429287,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
267.00,NaN,35.60981,3.6569583,NaN,NaN,NaN,NaN,6.1912007,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
267.50,NaN,37.74322,2.9053698,NaN,NaN,NaN,NaN,5.895383,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
268.00,NaN,39.926014,2.3972437,NaN,NaN,NaN,NaN,5.659279,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
268.50,NaN,42.141052,2.109452,NaN,NaN,NaN,NaN,5.4850225,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
269.00,NaN,44.375458,2.018821,NaN,NaN,NaN,NaN,5.3726616,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
269.50,NaN,46.621925,2.1015275,NaN,NaN,NaN,NaN,5.3197923,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
270.00,NaN,48.87839,2.3322113,NaN,NaN,NaN,NaN,5.3215337,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
270.50,NaN,51.14667,2.6835973,NaN,NaN,NaN,NaN,5.3707495,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
271.00,NaN,53.43124,3.1266801,NaN,NaN,NaN,NaN,5.4586954,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
271.50,NaN,55.737793,3.6318207,NaN,NaN,NaN,NaN,5.5760098,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
272.00,NaN,58.071915,4.1711707,NaN,NaN,NaN,NaN,5.7138424,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
272.50,NaN,60.437775,4.7214484,NaN,NaN,NaN,NaN,5.864573,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
273.00,NaN,62.83726,5.2661095,NaN,NaN,NaN,NaN,6.022123,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
273.50,NaN,65.26964,5.79603,NaN,NaN,NaN,NaN,6.182299,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
274.00,NaN,67.73142,6.309041,NaN,NaN,NaN,NaN,6.3429885,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
274.50,NaN,70.21672,6.809801,NaN,NaN,NaN,NaN,6.5041747,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
275.00,NaN,72.717865,7.3091598,NaN,NaN,NaN,NaN,6.667565,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
275.50,NaN,75.2261,7.822377,NaN,NaN,NaN,NaN,6.8360095,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
276.00,NaN,77.732414,8.366566,NaN,NaN,NaN,NaN,7.0130305,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
276.50,NaN,80.22881,8.958127,NaN,NaN,NaN,NaN,7.202293,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
277.00,NaN,82.70945,9.610446,NaN,NaN,NaN,NaN,7.4068394,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
277.50,NaN,85.17079,10.331977,NaN,NaN,NaN,NaN,7.6281676,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
278.00,NaN,87.61146,11.124951,NaN,NaN,NaN,NaN,7.8655643,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
278.50,NaN,90.031456,11.9842825,NaN,NaN,NaN,NaN,8.115506,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
279.00,NaN,92.43177,12.896786,NaN,NaN,NaN,NaN,8.3712225,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
279.50,NaN,94.81626,13.841129,NaN,NaN,NaN,NaN,8.622845,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
280.00,NaN,97.190994,14.788372,NaN,NaN,NaN,NaN,8.857958,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
280.50,NaN,99.563675,15.703254,NaN,NaN,NaN,NaN,9.062475,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
281.00,NaN,101.943054,16.546188,NaN,NaN,NaN,NaN,9.2217655,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
281.50,NaN,104.33478,17.275688,NaN,NaN,NaN,NaN,9.322,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
282.00,NaN,106.74011,17.851305,NaN,NaN,NaN,NaN,9.351798,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
282.50,NaN,109.15453,18.236712,NaN,NaN,NaN,NaN,9.303773,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
283.00,NaN,111.56836,18.402655,NaN,NaN,NaN,NaN,9.175391,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
283.50,NaN,113.97209,18.32958,NaN,NaN,NaN,NaN,8.969172,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
284.00,NaN,116.36821,18.009712,NaN,NaN,NaN,NaN,8.692245,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
284.50,NaN,118.78097,17.448446,NaN,NaN,NaN,NaN,8.3555765,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
285.00,NaN,121.26123,16.664833,NaN,NaN,NaN,NaN,7.972747,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
285.50,NaN,123.89119,15.690954,NaN,NaN,NaN,NaN,7.5586843,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
286.00,NaN,126.7878,14.570101,NaN,NaN,NaN,NaN,7.128577,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
286.50,NaN,130.10507,13.353584,NaN,NaN,NaN,NaN,6.697054,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
287.00,NaN,134.03432,12.096424,NaN,NaN,NaN,NaN,6.277605,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
287.50,NaN,138.8007,10.852421,NaN,7.2131786,NaN,NaN,5.882175,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
288.00,NaN,144.65553,9.66933,NaN,7.1254406,NaN,NaN,5.5207353,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
288.50,NaN,151.86293,8.584927,NaN,7.0133443,NaN,NaN,5.200933,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
289.00,NaN,160.67986,7.6243725,NaN,6.86718,NaN,NaN,4.927958,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
289.50,NaN,171.33145,6.79906,NaN,6.6781225,NaN,NaN,4.7043486,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
290.00,NaN,183.98363,6.1070275,NaN,6.4390817,NaN,NaN,4.5298376,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
290.50,NaN,198.71548,5.53493,NaN,6.145699,NaN,NaN,4.4013443,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
291.00,NaN,215.49323,5.061285,NaN,5.7971725,NaN,NaN,4.313241,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
291.50,NaN,234.14938,4.660377,NaN,5.3968673,NaN,NaN,4.2577214,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
292.00,NaN,254.37474,4.306178,NaN,4.9524946,NaN,NaN,4.225436,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
292.50,NaN,275.72617,3.9757838,NaN,4.4757233,NaN,NaN,4.2064257,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
293.00,NaN,297.64798,3.6521919,NaN,3.981501,NaN,NaN,4.191075,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
293.50,NaN,319.50507,3.32585,NaN,3.4871488,NaN,NaN,4.170983,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
294.00,NaN,340.6241,2.994951,NaN,3.0111372,NaN,NaN,4.139697,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
294.50,NaN,360.33682,2.6652186,NaN,2.5716074,NaN,NaN,4.093388,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
295.00,NaN,378.01965,2.348726,NaN,2.1849127,NaN,NaN,4.0314674,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
295.50,NaN,393.12955,2.0616858,NaN,1.8643612,NaN,NaN,3.9568303,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
296.00,NaN,405.23645,1.8216927,NaN,1.6192807,NaN,72.461655,3.8755653,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
296.50,NaN,414.04843,1.6450818,NaN,1.4546458,NaN,68.08009,3.7963753,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
297.00,NaN,419.42514,1.5450838,NaN,1.3712087,NaN,63.775803,3.7297008,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
297.50,NaN,421.37967,1.5310776,NaN,1.3660096,NaN,59.552483,3.6864762,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
298.00,NaN,420.06992,1.6089249,NaN,1.4332108,NaN,55.41567,3.676663,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
298.50,NaN,415.77902,1.7816168,NaN,1.5650773,NaN,51.37207,3.7081132,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
299.00,NaN,408.8889,2.0505207,NaN,1.7528389,NaN,47.42952,3.7861376,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
299.50,NaN,399.84702,2.4165213,NaN,1.9874651,NaN,43.598003,3.9134493,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
300.00,NaN,389.13138,2.8805394,NaN,2.2603111,NaN,39.891396,4.0902166,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
300.50,NaN,377.21863,3.4445317,NaN,2.5636466,NaN,36.32943,4.3141747,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
301.00,NaN,364.55673,4.1126704,NaN,2.8908226,NaN,32.93735,4.58088,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
301.50,NaN,351.54123,4.8920956,NaN,3.236253,NaN,29.744143,4.884089,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
302.00,NaN,338.49872,5.793321,NaN,3.5953236,NaN,26.779818,5.2161026,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
302.50,NaN,325.67865,6.82979,NaN,3.9641037,NaN,24.07062,5.5684934,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
303.00,NaN,313.24942,8.015992,NaN,4.339122,NaN,21.635468,5.9331226,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
303.50,NaN,301.3033,9.365741,NaN,4.717178,NaN,19.483488,6.303011,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
304.00,NaN,289.86417,10.890875,NaN,5.095057,NaN,17.613047,6.672998,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
304.50,NaN,278.89413,12.600186,NaN,5.4692974,NaN,16.013012,7.0402036,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
305.00,NaN,268.30527,14.499011,NaN,5.8358817,NaN,14.664477,7.404174,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
305.50,NaN,257.97833,16.590084,NaN,6.189905,NaN,13.542108,7.766366,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
306.00,NaN,247.78389,18.87433,NaN,6.5255,NaN,12.615603,8.128984,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
306.50,NaN,237.59828,21.350485,NaN,6.8361735,NaN,11.852678,8.493794,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
307.00,NaN,227.31853,24.015226,NaN,7.1153035,NaN,11.2216215,8.8614645,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
307.50,NaN,216.87231,26.863548,NaN,7.356442,NaN,10.6935625,9.23143,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
308.00,NaN,206.22375,29.888693,NaN,7.553662,NaN,10.24411,9.602092,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
308.50,NaN,195.37494,33.08335,NaN,7.7020836,NaN,9.8539915,9.971424,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
309.00,NaN,184.36324,36.44204,NaN,7.7984457,NaN,9.5090475,10.337778,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
309.50,NaN,173.25671,39.96288,NaN,7.841609,NaN,9.19938,10.700364,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
310.00,NaN,162.14825,43.648903,NaN,7.8329115,NaN,8.918558,11.059121,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
310.50,NaN,151.14915,47.51085,NaN,7.776232,NaN,8.662506,11.414153,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
311.00,NaN,140.38531,51.569317,NaN,7.6777744,NaN,8.428431,11.764781,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
311.50,NaN,129.9962,55.85739,NaN,7.545855,NaN,8.214061,12.108453,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
312.00,NaN,120.133644,60.42295,NaN,7.3905683,NaN,8.017513,12.439888,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
312.50,NaN,110.95767,65.32769,NaN,7.22328,NaN,7.8372483,12.750445,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
313.00,NaN,102.62703,70.64515,NaN,7.0560937,NaN,7.671622,13.0283,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
313.50,NaN,95.288055,76.45768,NaN,6.9012923,NaN,7.518602,13.259462,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
314.00,NaN,89.06458,82.85249,NaN,6.770791,NaN,7.375653,13.428807,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
314.50,NaN,84.04868,89.916306,NaN,6.6755004,NaN,7.239512,13.521059,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
315.00,NaN,80.29425,97.72963,NaN,6.624497,NaN,7.106365,13.521803,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
315.50,NaN,77.81522,106.36015,NaN,6.624171,NaN,6.972398,13.41842,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
316.00,NaN,76.58583,115.85474,19.874535,6.677607,NaN,6.8342886,13.201094,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
316.50,NaN,76.53977,126.23074,19.325329,6.784452,NaN,6.6892047,12.863966,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
317.00,NaN,77.56952,137.4686,18.83394,6.9411173,NaN,6.534555,12.406045,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
317.50,NaN,79.530655,149.50781,18.381433,7.1410584,NaN,6.367975,11.831659,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
318.00,NaN,82.25052,162.24771,17.946644,7.3753347,NaN,6.187315,11.150487,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
318.50,NaN,85.5387,175.5534,17.508366,7.6334577,NaN,5.9905877,10.3768635,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
319.00,NaN,89.198364,189.26509,17.04724,7.904396,NaN,5.7758665,9.528634,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
319.50,NaN,93.03707,203.21028,16.547485,8.177647,NaN,5.541286,8.626068,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
320.00,NaN,96.876114,217.21751,15.998272,8.444091,NaN,5.285184,7.6910043,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
320.50,NaN,100.55897,231.1297,15.394369,8.696514,NaN,5.006533,6.7460685,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
321.00,NaN,103.95752,244.81429,14.736705,8.929781,NaN,4.70564,5.814097,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
321.50,NaN,106.97589,258.169,14.032736,9.1406975,NaN,4.384752,4.9173913,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
322.00,NaN,109.55462,271.12033,13.295879,9.327889,NaN,4.0483456,4.0771236,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
322.50,NaN,111.67055,283.61615,12.544383,9.49144,NaN,3.7033722,3.3128915,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
323.00,NaN,113.33186,295.61542,11.79954,9.632209,NaN,3.3593237,2.6427352,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
323.50,NaN,114.57015,307.07498,11.084205,9.75111,NaN,3.0280924,2.0829136,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
324.00,NaN,115.428696,317.9364,10.42141,9.84831,10.495395,2.7234542,1.6474029,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
324.50,NaN,115.95059,328.115,9.832942,9.922734,10.003727,2.4601245,1.3479327,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
325.00,NaN,116.16987,337.49216,9.338484,9.971969,9.533621,2.2525055,1.1944535,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
325.50,NaN,116.10529,345.9131,8.955355,9.992506,9.086213,2.1133125,1.1959885,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
326.00,NaN,115.75668,353.1917,8.698479,9.980218,8.661506,2.0523968,1.3614978,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
326.50,NaN,115.105354,359.12344,8.580919,9.930944,8.25832,2.075866,1.7003537,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
327.00,NaN,114.11849,363.50204,8.614266,9.8410845,7.87453,2.1854582,2.2221417,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
327.50,NaN,112.75622,366.13983,8.808483,9.708278,7.5074086,2.378188,2.9357955,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
328.00,NaN,110.97948,366.88937,9.171293,9.531988,7.154031,2.6464348,3.848245,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
328.50,NaN,108.75764,365.66345,9.707895,9.31386,6.811776,2.978434,4.962399,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
329.00,NaN,106.07523,362.44965,10.420936,9.057631,6.4788113,3.3590298,6.27517,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
329.50,NaN,102.93709,357.319,11.3099985,8.768831,6.1544547,3.7709126,7.7760653,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
330.00,NaN,99.37072,350.42657,12.370985,8.454537,5.839371,4.1958866,9.446058,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
330.50,NaN,95.42623,342.0024,13.595784,8.123064,5.535555,4.6162715,11.25738,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
331.00,NaN,91.173386,332.33475,14.972379,7.783772,5.246168,5.0165257,13.174949,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
331.50,NaN,86.69589,321.74863,16.485243,7.4467597,4.9752765,5.384467,15.159043,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
332.00,NaN,82.08404,310.58084,18.115767,7.1223326,4.727502,5.711933,17.168674,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
332.50,NaN,77.42712,299.15448,19.84221,6.820364,4.507634,5.99498,19.16511,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
333.00,NaN,72.80663,287.75818,21.6393,6.549834,4.320312,6.2333803,21.11472,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
333.50,NaN,68.29083,276.63144,23.478193,6.318242,4.1696644,6.429614,22.99074,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
334.00,NaN,63.931248,265.9569,25.326902,6.130982,4.0589056,6.5874453,24.774632,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
334.50,NaN,59.76132,255.86119,27.151264,5.991163,3.990035,6.710536,26.456043,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
335.00,NaN,55.797085,246.4204,28.916199,5.899807,3.9637527,6.8011975,28.030771,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
335.50,NaN,52.039852,237.66966,30.586992,5.856293,3.9795372,6.8596597,29.498075,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
336.00,NaN,48.480408,229.61311,32.13113,5.8590155,4.03574,6.884022,30.858093,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
336.50,NaN,45.103962,222.23383,33.52034,5.905991,4.129741,6.8705215,32.109146,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
337.00,NaN,41.89506,215.50414,34.73211,5.995267,4.2582273,6.8141265,33.244766,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
337.50,NaN,38.84163,209.3946,35.750248,6.1252413,4.4175797,6.709253,34.251392,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
338.00,NaN,35.937523,203.88054,36.565144,6.2948217,4.6042633,6.5504394,35.10786,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
338.50,NaN,33.183475,198.94466,37.174137,6.5033264,4.815135,6.3331537,35.786613,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
339.00,NaN,30.58676,194.57512,37.581474,6.749969,5.047585,6.0545487,36.25628,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
339.50,NaN,28.160397,190.7578,37.7977,7.033143,5.2995763,5.714268,36.48549,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
340.00,NaN,25.922548,187.46672,37.838726,7.3498564,5.569641,5.3152833,36.447323,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
340.50,NaN,23.89547,184.65495,37.72454,7.6955137,5.8569965,4.8641887,36.12349,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
341.00,NaN,22.10346,182.24716,37.47731,8.063961,6.1616297,4.370991,35.50784,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
341.50,NaN,20.570942,180.13397,37.118774,8.447701,6.4842987,3.8488164,34.608734,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
342.00,NaN,19.321375,178.17052,36.667393,8.838453,6.8264766,3.3136067,33.44973,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
342.50,NaN,18.376457,176.18066,36.13594,9.227954,7.1901326,2.7835846,32.068317,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
343.00,NaN,17.755201,173.96696,35.53063,9.608765,7.577386,2.2787194,30.51342,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
343.50,NaN,17.47277,171.32576,34.851894,9.975125,7.9901276,1.8199916,28.841976,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
344.00,NaN,17.538708,168.06517,34.0958,10.323527,8.429596,1.4283475,27.114882,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
344.50,NaN,17.955122,164.023,33.25641,10.652867,8.895891,1.1235111,25.392366,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
345.00,NaN,18.715311,159.08328,32.328682,10.964267,9.387456,0.9229252,23.729746,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
345.50,NaN,19.802076,153.19077,31.311407,11.260505,9.900622,0.8410421,22.173525,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
346.00,NaN,21.186901,146.35918,30.209833,11.545102,10.42939,0.88886535,20.758194,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
346.50,NaN,22.829716,138.67342,29.037436,11.821188,10.9653425,1.073737,19.50435,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
347.00,NaN,24.678799,130.28442,27.815966,12.090516,11.497761,1.3992215,18.418087,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
347.50,NaN,26.671545,121.396576,26.574017,12.352976,12.014022,1.8652228,17.491705,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
348.00,NaN,28.736717,112.24966,25.34459,12.606467,12.5002,2.4685335,16.705536,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
348.50,NaN,30.798386,103.098526,24.162209,12.847114,12.94173,3.20366,16.03082,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
349.00,NaN,32.781002,94.192955,23.059547,13.070104,13.324145,4.0636415,15.433465,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
349.50,NaN,34.614685,85.75881,22.064104,13.270508,13.63374,5.041026,14.878196,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
350.00,NaN,36.2398,77.98236,21.195755,13.443826,13.858067,6.1287446,14.332729,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
350.50,NaN,37.610268,70.99913,20.46537,13.586322,13.986319,7.3203588,13.771016,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
351.00,NaN,38.69568,64.88812,19.874313,13.695167,14.009686,8.60989,13.175245,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
351.50,NaN,39.482117,59.671974,19.414717,13.768426,13.921637,9.991263,12.536754,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
352.00,NaN,39.97192,55.32281,19.07053,13.804768,13.718123,11.457411,11.855773,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
352.50,NaN,40.18223,51.77258,18.81919,13.803188,13.397799,12.999407,11.140228,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
353.00,NaN,40.142963,48.925846,18.63376,13.762826,12.962254,14.605525,10.403837,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
353.50,NaN,39.894127,46.67302,18.485209,13.683019,12.416269,16.260626,9.664026,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
354.00,NaN,39.483215,44.902626,18.344746,13.563548,11.767867,17.94615,8.939851,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
354.50,NaN,38.962692,43.51116,18.185877,13.404861,11.028166,19.640646,8.25003,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
355.00,NaN,38.388054,42.40977,17.98551,13.208211,10.211048,21.320795,7.6114454,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
355.50,NaN,37.815945,41.527603,17.72495,12.975935,9.33259,22.962854,7.037471,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
356.00,NaN,37.302177,40.81174,17.391357,12.711843,8.410679,24.544144,6.5368395,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
356.50,NaN,36.899986,40.224197,16.978785,12.421568,7.4647207,26.044437,6.1137686,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
357.00,NaN,36.65818,39.737267,16.488485,12.11267,6.5152144,27.446949,5.768693,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
357.50,NaN,36.620033,39.329887,15.928207,11.794116,5.583433,28.7385,5.4986005,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
358.00,NaN,36.8226,38.984653,15.311323,11.475422,4.6910896,29.90894,5.297087,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
358.50,NaN,37.296013,38.684258,14.655689,11.165364,3.8596816,30.95024,5.155023,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
359.00,NaN,38.062237,38.408863,13.981739,10.870584,3.109793,31.855333,5.0613422,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
359.50,NaN,39.134087,38.13658,13.310643,10.594512,2.460687,32.616917,5.003754,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
360.00,NaN,40.51467,37.84495,12.663205,10.336918,1.9301428,33.22684,4.969714,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
360.50,NaN,42.196774,37.512337,12.059235,10.094045,1.5342448,33.675926,4.9474287,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
361.00,NaN,44.162624,37.119755,11.5168,9.8590555,1.2872363,33.954075,4.9266233,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
361.50,NaN,46.38508,36.652454,11.051377,9.622865,1.2014506,34.051003,4.8991227,NaN,NaN,NaN,NaN,NaN,NaN,NaN,
362.00,NaN,48.82979,36.099716,10.675319,9.375322,1.2872071,33.957165,4.8593373,NaN,NaN,NaN,4.104638,NaN,NaN,NaN,
362.50,NaN,51.457344,35.454826,10.398138,9.106742,1.552538,33.665157,4.8048224,NaN,NaN,NaN,4.454582,NaN,NaN,NaN,
363.00,NaN,54.225502,34.715656,10.22709,8.809405,2.0028908,33.171204,4.736436,NaN,NaN,NaN,4.822247,NaN,NaN,NaN,
363.50,NaN,57.091427,33.88467,10.16796,8.478724,2.6408172,32.476788,4.657924,NaN,NaN,NaN,5.201074,NaN,NaN,NaN,
364.00,NaN,60.014507,32.96845,10.225711,8.113992,3.4654799,31.590101,4.5752482,NaN,NaN,NaN,5.5834036,NaN,NaN,NaN,
364.50,NaN,62.958305,31.977041,10.404895,7.7189407,4.4720063,30.527557,4.495653,NaN,NaN,NaN,5.961114,NaN,NaN,NaN,
365.00,NaN,65.890396,30.92326,10.709837,7.3018785,5.650912,29.315172,4.42665,NaN,NaN,NaN,6.326196,NaN,NaN,NaN,
365.50,NaN,68.78098,29.821953,11.144673,6.8752117,6.987767,27.989304,4.3751283,NaN,NaN,NaN,6.671196,NaN,NaN,NaN,
366.00,NaN,71.600586,28.689583,11.71356,6.4545317,8.463172,26.596767,4.346529,NaN,NaN,NaN,6.989516,NaN,NaN,NaN,
366.50,NaN,74.317406,27.544044,12.4205,6.05746,10.053195,25.194008,4.3441105,NaN,NaN,NaN,7.275414,NaN,NaN,NaN,
367.00,NaN,76.894226,26.404861,13.268453,5.702352,11.730249,23.845142,4.368532,NaN,NaN,NaN,7.5236583,NaN,NaN,NaN,
367.50,NaN,79.28576,25.293287,14.258052,5.4069586,13.464393,22.618847,4.417685,NaN,NaN,NaN,7.7290874,NaN,NaN,NaN,
368.00,NaN,81.43754,24.232042,15.38604,5.186932,15.224927,21.584145,4.4871683,NaN,NaN,NaN,7.886323,NaN,NaN,NaN,
368.50,NaN,83.28729,23.244804,16.643715,5.054378,16.982153,20.805052,4.5713353,1.758457,NaN,NaN,7.9895563,NaN,NaN,NaN,
369.00,NaN,84.76835,22.35543,18.015665,5.0166464,18.70907,20.334831,4.6643014,1.7649914,NaN,NaN,8.0327425,NaN,NaN,NaN,
369.50,NaN,85.815216,21.58681,19.479631,5.0755615,20.38289,20.210579,4.7608967,1.775883,NaN,NaN,8.010204,NaN,NaN,NaN,
370.00,NaN,86.370316,20.95927,21.007507,5.227325,21.986217,20.448486,4.857287,1.7930018,NaN,NaN,7.917443,NaN,NaN,NaN,
370.50,NaN,86.39115,20.488777,22.566988,5.4630475,23.50766,21.04037,4.9511456,1.8176391,NaN,NaN,7.7522845,NaN,NaN,NaN,
371.00,NaN,85.856834,20.185188,24.123375,5.769478,24.941816,21.952324,5.0414762,1.8503629,NaN,NaN,7.516005,NaN,NaN,NaN,
371.50,NaN,84.772896,20.050814,25.641361,6.129859,26.28856,23.125648,5.128229,1.890942,NaN,NaN,7.2143126,NaN,NaN,NaN,
372.00,NaN,83.17276,20.07943,27.087255,6.5252213,27.551922,24.479427,5.211658,1.9382528,NaN,NaN,6.85787,NaN,NaN,NaN,
372.50,NaN,81.11551,20.256237,28.430925,6.936,28.738646,25.914904,5.2918425,1.9902873,NaN,NaN,6.4625425,NaN,NaN,NaN,
373.00,NaN,78.680756,20.558731,29.6468,7.343757,29.856495,27.321749,5.368426,2.0443442,NaN,NaN,6.049147,NaN,NaN,NaN,
373.50,NaN,75.961395,20.958216,30.714481,7.7326283,30.912504,28.585636,5.4401593,2.0973012,NaN,NaN,5.642467,NaN,NaN,NaN,
374.00,NaN,73.05547,21.422022,31.619547,8.090343,31.91158,29.596561,5.5047445,2.145905,NaN,NaN,5.2699614,NaN,NaN,NaN,
374.50,NaN,70.05764,21.916002,32.35348,8.408759,32.855526,30.257095,5.559211,2.1870575,NaN,NaN,4.960082,NaN,NaN,NaN,
375.00,NaN,67.05079,22.407093,32.91316,8.684072,33.742424,30.490093,5.600225,2.2179937,NaN,NaN,4.7405634,NaN,NaN,NaN,
375.50,NaN,64.09951,22.865744,33.30051,8.9166975,34.566372,30.244852,5.6244955,2.2363794,NaN,NaN,4.6370697,NaN,NaN,NaN,
376.00,NaN,61.246822,23.267794,33.52193,9.110659,35.317635,29.500566,5.629306,2.2403636,NaN,NaN,4.672029,NaN,NaN,NaN,
376.50,NaN,58.51403,23.595375,33.587753,9.272655,35.98319,28.267149,5.6129975,2.2286026,NaN,NaN,4.863713,NaN,NaN,NaN,
377.00,NaN,55.903484,23.836952,33.511715,9.411229,36.54762,26.583736,5.5755806,2.2002769,NaN,NaN,5.2255354,NaN,NaN,NaN,
377.50,NaN,53.402695,23.986818,33.309727,9.535785,36.994488,24.51531,5.519225,2.1550493,NaN,NaN,5.765522,NaN,NaN,NaN,
378.00,NaN,50.98963,24.044094,32.99881,9.65573,37.308044,22.14773,5.4483294,2.0930102,NaN,NaN,6.48583,NaN,NaN,NaN,
378.50,NaN,48.638313,24.011314,32.59598,9.780077,37.474876,19.581875,5.3688793,2.0146525,NaN,NaN,7.382355,NaN,NaN,NaN,
379.00,NaN,46.323696,23.893084,32.11701,9.917183,37.48529,16.9267,5.2874064,1.9208374,NaN,NaN,8.444705,NaN,NaN,NaN,
379.50,NaN,44.02543,23.694801,31.575754,10.07458,37.334232,14.292067,5.2098985,1.8127954,NaN,NaN,9.656713,NaN,NaN,NaN,
380.00,NaN,41.730164,23.421595,30.984488,10.258696,37.021633,11.78264,5.140803,1.6921375,NaN,NaN,10.996987,NaN,NaN,NaN,
380.50,NaN,39.432953,23.077589,30.35454,10.474451,36.55256,9.493035,5.082357,1.5608764,NaN,NaN,12.4393,NaN,NaN,NaN,
381.00,NaN,37.136917,22.665388,29.6966,10.7249565,35.93714,7.5039577,5.034234,1.4214386,NaN,NaN,13.952827,NaN,NaN,NaN,
381.50,NaN,34.85211,22.185936,29.020985,11.011363,35.190113,5.8796253,4.9936385,1.2766665,NaN,NaN,15.502445,NaN,NaN,NaN,
382.00,NaN,32.594185,21.639109,28.338118,11.332874,34.330303,4.666602,4.955771,1.1298,NaN,NaN,17.049265,NaN,NaN,NaN,
382.50,NaN,30.383053,21.024902,27.65874,11.686726,33.38013,3.8936775,4.9144316,0.98444325,NaN,NaN,18.551601,NaN,NaN,NaN,
383.00,NaN,28.241512,20.344551,26.994083,12.068237,32.36486,3.572477,4.86286,0.8444586,NaN,NaN,19.966433,NaN,NaN,NaN,
383.50,NaN,26.194323,19.601255,26.356031,12.470893,31.31174,3.6987906,4.79471,0.7138224,NaN,NaN,21.251274,NaN,NaN,NaN,
384.00,NaN,24.268469,18.800419,25.756834,12.886533,30.249327,4.254813,4.704781,0.5964706,NaN,NaN,22.366179,NaN,NaN,NaN,
384.50,NaN,22.494402,17.949541,25.208376,13.305788,29.20702,5.211755,4.589537,0.49612665,NaN,NaN,23.275888,NaN,NaN,NaN,
385.00,NaN,20.907436,17.057844,24.720997,13.718509,28.214441,6.532653,4.4472995,0.41613466,NaN,NaN,23.9519,NaN,NaN,NaN,
385.50,NaN,19.548092,16.135897,24.30242,14.114221,27.300732,8.175171,4.2780795,0.35926354,NaN,NaN,24.374264,NaN,NaN,NaN,
386.00,NaN,18.461391,15.195058,23.957138,14.482886,26.49365,10.094135,4.083523,0.32754925,NaN,NaN,24.533064,NaN,NaN,NaN,
386.50,NaN,17.69574,14.246655,23.685995,14.815737,25.818296,12.243508,3.866776,0.3222207,NaN,NaN,24.42962,NaN,NaN,NaN,
387.00,NaN,17.302052,13.301046,23.485958,15.10559,25.295574,14.577792,3.632145,0.3437199,NaN,NaN,24.076752,NaN,NaN,NaN,
387.50,NaN,17.333094,12.36698,23.350412,15.346879,24.940575,17.05325,3.3847783,0.39176667,NaN,NaN,23.497934,NaN,NaN,NaN,
388.00,NaN,17.843649,11.451346,23.269978,15.535604,24.761034,19.628834,3.1302085,0.46546063,NaN,NaN,22.725554,NaN,NaN,NaN,
388.50,NaN,18.890247,10.5590515,23.233557,15.669236,24.75597,22.266705,2.874236,0.56344026,NaN,NaN,21.79849,NaN,NaN,NaN,
389.00,NaN,20.529959,9.6932335,23.229362,15.7465515,24.914637,24.932375,2.6232138,0.68406373,NaN,NaN,20.75935,NaN,NaN,NaN,
389.50,NaN,22.818611,8.855694,23.245924,15.767507,25.216057,27.594595,2.3842363,0.82552713,NaN,NaN,19.651562,NaN,NaN,NaN,
390.00,NaN,25.80744,8.047496,23.273153,15.733155,25.629242,30.224684,2.1651814,0.98588604,NaN,NaN,18.51643,NaN,NaN,NaN,
390.50,NaN,29.53762,7.269301,23.303385,15.645678,26.114323,32.795765,1.9743966,1.1630886,NaN,NaN,17.390333,NaN,NaN,NaN,
391.00,NaN,34.03379,6.521834,23.33181,15.508677,26.624598,35.282406,1.8202326,1.3549962,NaN,NaN,16.302822,NaN,NaN,NaN,
391.50,NaN,39.298046,5.8062453,23.356655,15.327551,27.109228,37.660313,1.7103071,1.5593522,NaN,NaN,15.275549,NaN,NaN,NaN,
392.00,NaN,45.30468,5.124311,23.379238,15.109734,27.51655,39.906315,1.6506054,1.7737575,NaN,NaN,14.321703,NaN,NaN,NaN,
392.50,NaN,51.996407,4.4788694,23.40324,14.864575,27.797724,41.998783,1.644777,1.9956089,NaN,NaN,13.44607,NaN,NaN,NaN,
393.00,NaN,59.282562,3.874071,23.4336,14.602687,27.910397,43.918575,1.6938193,2.2220242,NaN,NaN,12.645873,NaN,NaN,NaN,
393.50,NaN,67.04003,3.316011,23.47545,14.334932,27.822004,45.650192,1.796263,2.449814,NaN,NaN,11.912336,NaN,NaN,NaN,
394.00,NaN,75.11766,2.8129852,23.533298,14.071481,27.512447,47.182415,1.9483268,2.6755245,NaN,NaN,11.232472,NaN,NaN,NaN,
394.50,NaN,83.34361,2.3757732,23.6102,13.821092,26.975895,48.508812,2.1442056,2.8956056,NaN,NaN,10.591063,NaN,NaN,NaN,
395.00,NaN,91.53513,2.0174613,23.707525,13.5906315,26.221312,49.627605,2.3766844,3.1066089,NaN,NaN,9.97252,NaN,NaN,NaN,
395.50,NaN,99.50958,1.7530073,23.825136,13.384715,25.271694,50.541203,2.637922,3.3053555,NaN,NaN,9.362523,NaN,NaN,NaN,
396.00,NaN,107.095894,1.5990679,23.961765,13.205569,24.162014,51.25528,2.920235,3.489094,NaN,NaN,8.749588,NaN,NaN,NaN,
396.50,NaN,114.14527,1.5735494,24.11589,13.053175,22.936123,51.77767,3.2165947,3.6556513,NaN,NaN,8.126376,NaN,NaN,NaN,
397.00,NaN,120.54056,1.6952748,24.286175,12.925676,21.642954,52.117245,3.5207338,3.8035796,NaN,NaN,7.490477,NaN,NaN,NaN,
397.50,NaN,126.203575,1.9836508,24.471395,12.819949,20.332336,52.28259,3.8270907,3.9322262,NaN,NaN,6.844698,NaN,NaN,NaN,
398.00,NaN,131.09953,2.4585536,24.670588,12.732268,19.050856,52.280983,4.130692,4.0417395,NaN,NaN,6.1966763,NaN,NaN,NaN,
398.50,NaN,135.23798,3.1400683,24.88317,12.658885,17.83842,52.118073,4.426977,4.1330633,NaN,NaN,5.5576897,NaN,NaN,NaN,
399.00,NaN,138.67006,4.0484314,25.109015,12.596326,16.72585,51.79861,4.7116466,4.207843,NaN,NaN,4.941027,1.09952,NaN,NaN,
399.50,NaN,141.48279,5.2036924,25.348282,12.541513,15.733398,51.32786,4.9804373,4.2682695,NaN,NaN,4.360216,1.2841164,NaN,NaN,
400.00,NaN,143.79086,6.625728,25.601254,12.491957,14.870424,50.71346,5.228884,4.3168883,NaN,NaN,3.8274245,1.4738785,NaN,NaN,
400.50,NaN,145.72638,8.334255,25.868471,12.445893,14.1361475,49.96664,5.4523954,4.3564196,NaN,NaN,3.3522112,1.6651368,NaN,NaN,
401.00,NaN,147.42796,10.348805,26.15115,12.402322,13.521272,49.102646,5.6464944,4.3895936,NaN,NaN,2.9405477,1.8541756,NaN,NaN,
401.50,NaN,149.03009,12.688154,26.45132,12.360989,13.010204,48.140812,5.8071284,4.4189925,NaN,NaN,2.5945594,2.0374763,14.591323,NaN,
402.00,NaN,150.65405,15.36899,26.77184,12.322574,12.583617,47.10451,5.931196,4.4469414,NaN,NaN,2.3127656,2.2120426,13.728956,NaN,
402.50,NaN,152.40025,18.405361,27.115967,12.288911,12.221106,46.020367,6.017214,4.4754467,NaN,NaN,2.0905948,2.3757565,12.915686,NaN,
403.00,NaN,154.3412,21.808006,27.48663,12.263031,11.9035845,44.916508,6.065686,4.506154,NaN,NaN,1.9211773,2.52767,12.145102,NaN,
403.50,NaN,156.51685,25.582436,27.885735,12.248959,11.615123,43.82064,6.0793204,4.540368,NaN,NaN,1.7964385,2.6682825,11.408937,3.2322018,
404.00,NaN,158.93338,29.726974,28.313457,12.251357,11.344031,42.75833,6.063082,4.5790977,NaN,NaN,1.7081984,2.7997923,10.701426,3.270153,
404.50,NaN,161.56398,34.232178,28.767466,12.275364,11.08324,41.751354,6.0237265,4.6230445,NaN,NaN,1.6490128,2.926189,10.021592,3.3427033,
405.00,NaN,164.34921,39.080875,29.242361,12.326348,10.830063,40.81573,5.968931,4.6726255,NaN,NaN,1.6125518,3.0531743,9.372938,3.4508884,
405.50,NaN,167.2004,44.24897,29.729727,12.409295,10.585522,39.96044,5.906579,4.7279773,NaN,NaN,1.5935197,3.1879206,8.761289,3.5930395,
406.00,NaN,170.00638,49.706516,30.218218,12.528036,10.353348,39.18696,5.8440475,4.788894,NaN,NaN,1.5872581,3.3386252,8.19155,3.7646718,
406.50,NaN,172.64328,55.418545,30.693924,12.684236,10.138857,38.489635,5.7878323,4.854783,NaN,NaN,1.5895479,3.5138357,7.665158,3.95953,
407.00,NaN,174.985,61.346745,31.141182,12.876459,9.947877,37.856922,5.7435346,4.9246187,NaN,NaN,1.5965472,3.7216938,7.179673,4.170835,
407.50,NaN,176.9127,67.451096,31.54403,13.099975,9.785685,37.272697,5.71572,4.9969068,NaN,NaN,1.6047908,3.9692094,6.730243,4.392508,
408.00,NaN,178.32352,73.690956,31.888033,13.347213,9.656038,36.717686,5.7081895,5.0696707,NaN,NaN,1.6112262,4.261548,6.3115597,4.6192904,
408.50,NaN,179.13728,80.02579,32.161293,13.608501,9.560612,36.171,5.724586,5.1404314,NaN,NaN,1.6133193,4.6013126,5.9191666,4.84623,
409.00,NaN,179.3009,86.41588,32.354527,13.872977,9.498946,35.611996,5.7690244,5.2062235,NaN,NaN,1.6091483,4.9880466,5.549793,5.06832,
409.50,NaN,178.78998,92.82254,32.46064,14.129807,9.468661,35.021904,5.846575,5.263704,NaN,NaN,1.5975064,5.4179883,5.2010903,5.280518,
410.00,NaN,177.60796,99.20848,32.47426,14.369538,9.465919,34.38496,5.963483,5.309305,NaN,NaN,1.5781089,5.8841596,4.871166,5.478077,
410.50,NaN,175.78362,105.53868,32.39105,14.585032,9.486033,33.6889,6.1270747,5.339428,NaN,NaN,1.5517441,6.3767633,4.558265,5.6568975,
411.00,NaN,173.36807,111.78161,32.207287,14.771723,9.524056,32.925262,6.345541,5.3506255,NaN,NaN,1.5201089,6.8837605,4.2606997,5.8137255,
411.50,NaN,170.43103,117.9102,31.920076,14.927355,9.575303,32.08927,6.62778,5.3398027,NaN,NaN,1.4855942,7.3917184,3.9769397,5.9461827,
412.00,NaN,167.05594,123.904,31.527847,15.0514345,9.635717,31.179424,6.982971,5.30445,NaN,NaN,1.4511242,7.886828,3.705933,6.0527754,
412.50,NaN,163.33551,129.7513,31.030912,15.14469,9.701953,30.197186,7.4197106,5.2428484,NaN,NaN,1.4199613,8.355844,3.4473782,6.132896,
413.00,NaN,159.3675,135.44992,30.431831,15.208542,9.771297,29.146662,7.945484,5.154208,NaN,NaN,1.3953863,8.786883,3.2015827,6.186718,
413.50,NaN,155.25156,141.00732,29.735502,15.244647,9.841494,28.034311,8.566587,5.038733,NaN,NaN,1.3802986,9.169942,2.9692996,6.214954,
414.00,NaN,151.08578,146.44055,28.948977,15.254647,9.910463,26.868736,9.28782,4.897615,NaN,NaN,1.3768139,9.497158,2.75153,6.2187386,
414.50,NaN,146.96323,151.77495,28.081198,15.240105,9.976079,25.66036,10.112223,4.732967,NaN,NaN,1.3860674,9.762905,2.549241,6.199658,
415.00,NaN,142.96857,157.04202,27.142626,15.202638,10.036067,24.421202,11.041007,4.5476537,NaN,NaN,1.4081018,9.963777,2.3632462,6.159879,
415.50,NaN,139.17609,162.27773,26.14487,15.144331,10.088115,23.164486,12.073358,4.345121,NaN,NaN,1.4417511,10.098483,2.1941166,6.102279,
416.00,NaN,135.64839,167.5206,25.100765,15.068138,10.129972,21.904171,13.206136,4.129284,NaN,NaN,1.4846808,10.167679,2.0420706,6.030282,
416.50,NaN,132.43553,172.80922,24.024296,14.978101,10.159642,20.654417,14.433847,3.904377,NaN,NaN,1.5335176,10.173676,1.9069315,5.947602,
417.00,NaN,129.57468,178.17992,22.92977,14.87936,10.175651,19.429104,15.748578,3.674769,NaN,NaN,1.5842673,10.120178,1.7879634,5.858127,
417.50,NaN,127.09027,183.66505,21.830994,14.777931,10.17726,18.241688,17.139984,3.4448097,NaN,NaN,1.6327542,10.012113,1.6837127,5.7655034,
418.00,NaN,124.99481,189.29039,20.740744,14.680274,10.164661,17.10485,18.595339,3.218628,NaN,NaN,1.6749463,9.855457,1.5920302,5.6725388,
418.50,NaN,123.28916,195.07332,19.670546,14.592833,10.139174,16.030254,20.099653,2.999899,NaN,NaN,1.7071849,9.657002,1.5103086,5.580863,
419.00,NaN,121.963135,201.02138,18.630692,14.5215845,10.103468,15.028478,21.635658,2.7916727,NaN,NaN,1.7263751,9.424006,1.4358146,5.4908333,
419.50,NaN,120.996216,207.13171,17.629896,14.471517,10.061668,14.109039,23.184044,2.5962994,NaN,NaN,1.7302257,9.163872,1.3660048,5.401701,
420.00,NaN,120.35854,213.39157,16.675167,14.446003,10.019267,13.28033,24.72396,2.4154396,NaN,NaN,1.7176067,8.883937,1.2987881,5.3119926,
420.50,NaN,120.01242,219.77911,15.771904,14.4461975,9.982731,12.54948,26.233675,2.250068,NaN,NaN,1.6886795,8.591356,1.232833,5.2197394,
421.00,NaN,119.91415,226.26442,14.92389,14.470713,9.958985,11.9223,27.691113,2.1005104,NaN,NaN,1.6445947,8.29292,1.1678281,5.1226516,
421.50,NaN,120.01607,232.81035,14.133493,14.515639,9.954841,11.403138,29.074781,1.9665078,6.1718287,NaN,1.5869651,7.9947443,1.1044273,5.01843,
422.00,NaN,120.26864,239.37408,13.401851,14.574899,9.976336,10.994555,30.364367,1.8472714,6.097038,NaN,1.5175825,7.7019024,1.0438604,4.9052567,
422.50,NaN,120.62268,245.90831,12.72854,14.640478,10.028179,10.6967325,31.541113,1.7415476,6.0155573,NaN,1.4383197,7.4181795,0.9874693,4.782144,
423.00,NaN,121.03176,252.36311,12.111592,14.702734,10.113454,10.506824,32.58791,1.6477243,5.9277215,NaN,1.3508904,7.1459966,0.9361772,4.6490383,
423.50,NaN,121.454895,258.68787,11.547978,14.751248,10.2335615,10.418764,33.488956,1.5639613,5.8327427,NaN,1.2567339,6.8864226,0.88997906,4.5067964,
424.00,NaN,121.85911,264.8334,11.034148,14.775935,10.388279,10.423288,34.229984,1.4883478,5.729078,NaN,1.1571999,6.639223,0.8477659,4.3571,
424.50,NaN,122.22034,270.7538,10.566705,14.768082,10.576027,10.507995,34.79852,1.4190694,5.6147394,NaN,1.0538033,6.4030566,0.80755407,4.20215,
425.00,NaN,122.523476,276.4096,10.143501,14.720997,10.794259,10.657956,35.1838,1.3545777,5.487807,NaN,0.9484132,6.1757126,0.76686686,4.0442557,
425.50,NaN,122.76282,281.7707,9.764108,14.630377,11.039876,10.856992,35.37666,1.2937436,5.3470716,NaN,0.8433991,5.954374,0.7233312,3.8855908,
426.00,NaN,122.942604,286.8165,9.42976,14.494737,11.309667,11.089022,35.369923,1.2359703,5.192646,NaN,0.74178493,5.735924,0.67538124,3.7280385,
426.50,NaN,123.075676,291.53494,9.142838,14.31559,11.60067,11.338703,35.15892,1.1812818,5.0260572,NaN,0.6472294,5.517234,0.62269086,3.5730321,
427.00,NaN,123.18086,295.91965,8.906011,14.097147,11.91046,11.591942,34.741714,1.130323,4.8499436,NaN,0.5638934,5.295363,0.56606215,3.4214702,
427.50,NaN,123.27976,299.9666,8.722078,13.845652,12.237302,11.8366995,34.11943,1.0842447,4.6675143,NaN,0.49621826,5.067783,0.50710136,3.2737257,
428.00,NaN,123.39327,303.67078,8.593731,13.568289,12.5800295,12.063652,33.296326,1.0444776,4.4818826,NaN,0.4485852,4.8325386,0.4479398,3.129828,
428.50,NaN,123.53942,307.0234,8.523306,13.271988,12.937736,12.2665415,32.280056,1.0124649,4.295536,NaN,0.4249662,4.5883164,0.3908417,2.9895246,
429.00,NaN,123.731834,310.0096,8.512981,12.962584,13.309335,12.441717,31.082277,0.9894607,4.1100473,NaN,0.4285434,4.3345623,0.33764356,2.852328,
429.50,NaN,123.97855,312.6072,8.5645485,12.644293,13.693059,12.587248,29.7193,0.97638637,3.9259608,NaN,0.46131968,4.071635,0.2893655,2.7176697,
430.00,NaN,124.281044,314.7872,8.678818,12.319389,14.086003,12.701964,28.212639,0.9737189,3.7429664,NaN,0.5235464,3.8008466,0.2461153,2.5852418,
430.50,NaN,124.6345,316.5147,8.855473,11.988108,14.4837475,12.7848625,26.589153,0.9814743,3.5602074,NaN,0.6133994,3.524439,0.20727661,2.4553463,
431.00,NaN,125.02912,317.75037,9.093756,11.648944,14.880278,12.834817,24.880547,0.9992361,3.3767705,NaN,0.7273323,3.2455685,0.17199346,2.329095,
431.50,NaN,125.45055,318.45178,9.392582,11.299221,15.268281,12.850459,23.122074,1.0261785,3.1923897,NaN,0.8607758,2.9681656,0.13961598,2.2084422,
432.00,NaN,125.87979,318.5764,9.750015,10.935816,15.639649,12.829969,21.351204,1.0611455,3.0079737,NaN,1.0087911,2.696632,0.10990228,2.0959659,
432.50,NaN,126.293205,318.08408,10.163269,10.555844,15.986042,12.770891,19.606255,1.1027317,2.8257847,NaN,1.1666588,2.4354868,0.083005466,1.9945089,
433.00,NaN,126.662094,316.9408,10.629059,10.157243,16.29957,12.6700735,17.924818,1.1494107,2.6490743,NaN,1.3303274,2.189046,0.059246305,1.9068276,
433.50,NaN,126.95232,315.12262,11.143959,9.739193,16.57362,12.523661,16.342234,1.1996976,2.4812825,NaN,1.4966377,1.9610803,0.03893616,1.8352023,
434.00,NaN,127.12546,312.61972,11.704867,9.302256,16.803709,12.327302,14.890622,1.2522527,2.325282,NaN,1.6632301,1.7545305,0.022366747,1.7810313,
434.50,NaN,127.140274,309.44055,12.309279,8.848598,16.988178,12.076504,13.597351,1.3059161,2.1827486,NaN,1.8283994,1.5713271,0.0099399835,1.7445598,
435.00,NaN,126.95371,305.61615,12.9550705,8.382008,17.128683,11.767213,12.483706,1.3597151,2.053835,NaN,1.9908543,1.4123652,0.0022547494,1.7247692,
435.50,NaN,126.52223,301.20175,13.640599,7.907567,17.230396,11.396495,11.564591,1.4128991,1.937364,NaN,2.1494331,1.2776518,0.0,1.7193925,
436.00,NaN,125.803085,296.2771,14.364902,7.431297,17.301905,10.963242,10.848947,1.4649566,1.8314682,NaN,2.3028057,1.1665647,0.0038517057,1.7251433,
436.50,NaN,124.75701,290.94543,15.127585,6.959871,17.35472,10.468587,10.340582,1.5155637,1.7343092,NaN,2.449133,1.0781319,0.014324863,1.738169,
437.00,NaN,123.35156,285.33026,15.928484,6.5002494,17.402418,9.916081,10.038913,1.5644934,1.644761,NaN,2.585919,1.0112034,0.031686086,1.7545878,
437.50,NaN,121.56403,279.56924,16.767214,6.059195,17.459568,9.311979,9.939702,1.6115382,1.5630397,NaN,2.7102807,0.96452826,0.055898253,1.7708849,
438.00,NaN,119.38349,273.80695,17.642614,5.642915,17.540508,8.665526,10.035743,1.656472,1.4908888,NaN,2.8193457,0.93690896,0.086547635,1.7840843,
438.50,NaN,116.81236,268.18668,18.552319,5.256921,17.658081,7.9891233,10.317809,1.6990632,1.4310793,NaN,2.9105694,0.92724913,0.122914106,1.7918168,
439.00,NaN,113.86755,262.84146,19.492527,4.905985,17.822432,7.2984066,10.77581,1.7391144,1.3867403,NaN,2.9820485,0.9345685,0.16415483,1.7922361,
439.50,NaN,110.58071,257.88586,20.457846,4.594138,18.040083,6.611757,11.399612,1.7764782,1.3606216,NaN,3.0327423,0.958034,0.20967783,1.7839123,
440.00,NaN,106.99656,253.40907,21.441195,4.324808,18.313356,5.94973,12.179225,1.8110901,1.3543681,NaN,3.062549,0.9968634,0.25950658,1.7658111,
440.50,NaN,103.16966,249.47011,22.433897,4.1008654,18.640118,5.3343782,13.104352,1.8429824,1.3680856,NaN,3.072239,1.0502188,0.31434926,1.7373731,
441.00,NaN,99.160545,246.095,23.425987,3.9243908,19.013823,4.788305,14.163763,1.872353,1.4005691,NaN,3.0634377,1.1171575,0.37544137,1.6987327,
441.50,NaN,95.03184,243.27711,24.406925,3.7963433,19.424,4.333268,15.344248,1.8997204,1.450052,NaN,3.03852,1.1966078,0.4441921,1.6509088,
442.00,NaN,90.844345,240.97989,25.36613,3.716354,19.85699,3.9889271,16.629461,1.9260135,1.5151056,NaN,3.0003464,1.2872732,0.5217972,1.595769,
442.50,NaN,86.653275,239.1423,26.293419,3.6829557,20.296904,3.7721293,17.999054,1.9525574,1.5950379,NaN,2.952062,1.3874964,0.6089151,1.5357802,
443.00,NaN,82.50541,237.68651,27.179302,3.6940806,20.726704,3.696554,19.427952,1.9810064,1.6901919,NaN,2.8968427,1.4952159,0.70546055,1.4736912,
443.50,NaN,78.43735,236.52652,28.014828,3.7476716,21.129436,3.772406,20.886215,2.0131822,1.8019699,NaN,2.837532,1.6080118,0.8105029,1.4122539,
444.00,NaN,74.47505,235.57695,28.79118,3.8420115,21.489452,4.005805,22.339394,2.0508652,1.9323163,NaN,2.7764711,1.7232143,0.9224205,1.3540765,
444.50,NaN,70.63402,234.7613,29.499737,3.975756,21.793386,4.3990273,23.750118,2.0955799,2.083026,NaN,2.7154965,1.8380672,1.0393153,1.3016226,
445.00,NaN,66.92074,234.01839,30.132605,4.147927,22.030851,4.9514413,25.080088,2.1484158,2.2548451,NaN,2.656075,1.949869,1.1592804,1.2571414,
445.50,NaN,63.334507,233.3051,30.682957,4.3576713,22.19498,5.6607347,26.292261,2.2098715,2.4469151,NaN,2.5993116,2.0560472,1.2806054,1.2225417,
446.00,NaN,59.868996,232.59627,31.145235,4.6040993,22.282766,6.5243206,27.353018,2.2796917,2.6565516,NaN,2.5459955,2.1543045,1.4020058,1.1993698,
446.50,NaN,56.51397,231.88248,31.51493,4.886076,22.294992,7.5404773,28.233656,2.3568194,2.8792589,NaN,2.4967694,2.2427888,1.5227102,1.1889495,
447.00,NaN,53.25694,231.16608,31.788502,5.201872,22.235857,8.708476,28.911991,2.4395187,3.1090758,NaN,2.4521985,2.3201609,1.6425447,1.1925342,
447.50,NaN,50.084663,230.45695,31.963678,5.5490713,22.11241,10.028165,29.373592,2.525565,3.3392122,NaN,2.4126847,2.3856208,1.7621644,1.2112608,
448.00,NaN,46.984566,229.76903,32.03992,5.924816,21.933874,11.498919,29.612192,2.6124349,3.562897,NaN,2.378525,2.4389389,1.8831345,1.2461145,
448.50,NaN,43.945564,229.1167,32.01881,6.3262053,21.710815,13.118353,29.629318,2.6975143,3.7740889,NaN,2.3500867,2.4804382,2.0078118,1.2980349,
449.00,NaN,40.958775,228.51144,31.90401,6.750528,21.454184,14.881179,29.433218,2.7783256,3.9679968,NaN,2.327996,2.5108054,2.1390193,1.3680239,
449.50,NaN,38.018574,227.95782,31.700603,7.1953673,21.174347,16.778662,29.03744,2.8527043,4.141375,NaN,2.3133736,2.5309286,2.279693,1.4571552,
450.00,NaN,35.124203,227.44879,31.414656,7.658739,20.880281,18.799,28.459213,2.91892,4.2922993,NaN,2.30812,2.541822,2.4325926,1.5665665,
450.50,NaN,32.28112,226.96239,31.053059,8.139145,20.578821,20.92851,27.718168,2.9757123,4.41949,NaN,2.314823,2.5446167,2.5999067,1.6977295,
451.00,NaN,29.50174,226.45984,30.622984,8.635483,20.2741,23.153452,26.835478,3.0222435,4.5217533,NaN,2.3363302,2.540652,2.7827277,1.8528221,
451.50,NaN,26.80529,225.88388,30.130796,9.146876,19.967451,25.4617,25.833185,3.058022,4.5976014,NaN,2.375504,2.5315013,2.9806771,2.034907,
452.00,NaN,24.217512,225.15965,29.581041,9.67259,19.657606,27.844395,24.733324,3.0828915,4.6453404,NaN,NaN,2.5188844,3.1919682,2.2481952,
452.50,NaN,21.770462,224.19847,28.975967,10.212144,19.341078,30.29717,23.557362,3.09705,4.663536,NaN,NaN,2.5045998,3.413844,2.498222,
453.00,NaN,19.50103,222.90334,28.315622,10.765234,19.012798,32.820904,22.326246,3.1009655,4.6513915,NaN,NaN,2.490518,3.6432219,2.7917154,
453.50,NaN,17.448303,221.17554,27.598694,11.331493,18.666847,35.42142,21.060564,3.095235,4.6091137,NaN,NaN,2.478592,3.8774676,3.1362085,
454.00,NaN,15.650146,218.92209,26.823772,11.910254,18.297022,38.107967,19.780693,3.080488,4.5381904,NaN,NaN,2.470836,4.114949,3.539823,
454.50,NaN,14.139111,216.06393,25.990425,12.5002365,17.897263,40.890713,18.507109,3.0573392,4.441463,NaN,NaN,2.4692981,4.3552475,4.0109687,
455.00,NaN,12.938408,212.54268,25.100523,13.099167,17.461956,43.777657,17.260117,3.0263708,4.323142,NaN,NaN,2.4759674,4.599121,4.557777,
455.50,NaN,12.060112,208.32565,24.159594,13.703045,16.9862,46.77148,16.058687,2.9881332,4.1884446,NaN,NaN,2.4926164,4.848348,5.187504,
456.00,NaN,11.505115,203.40948,23.177399,14.305621,16.466026,49.866707,14.919232,2.9431984,4.042984,NaN,NaN,2.5206566,5.1054854,5.906005,
456.50,NaN,11.263462,197.82103,22.167616,14.898402,15.898546,53.047417,13.854693,2.8922114,3.8920815,NaN,NaN,2.5610683,5.3737197,6.717476,
457.00,NaN,11.315421,191.61586,21.146542,15.470736,15.28194,56.285786,12.874276,2.8359287,3.740198,NaN,NaN,2.6143613,5.656824,7.624381,
457.50,NaN,11.632557,184.87389,20.131344,16.010311,14.615395,59.541904,11.983367,2.7752366,3.5905704,NaN,NaN,2.6805506,5.959205,8.62741,
458.00,NaN,12.179637,177.69342,19.138224,16.503887,13.899124,62.765503,11.183508,2.7111425,3.4451163,NaN,NaN,2.7591603,6.2861567,9.72532,
458.50,NaN,12.91764,170.18417,18.180927,16.93815,13.134548,65.89861,10.47237,2.6448104,3.3047519,NaN,NaN,2.8492446,6.6439314,10.914899,
459.00,NaN,13.806641,162.46103,17.26979,17.300674,12.3246,68.87909,9.843756,2.577572,3.1698017,NaN,NaN,2.9494865,7.0395236,12.191298,
459.50,NaN,14.807989,154.63773,16.411201,17.580858,11.474037,71.64423,9.288108,2.5108786,3.0402203,NaN,NaN,3.058363,7.4801526,13.548572,
460.00,NaN,15.886283,146.82088,15.607944,17.770596,10.589788,74.13493,8.793326,2.4462547,2.9157705,NaN,NaN,3.1742804,7.97291,14.980262,
460.50,NaN,17.011353,139.10509,14.860181,17.864597,9.681251,76.30099,8.345613,2.3852189,2.796231,NaN,NaN,3.295657,8.524513,16.479757,
461.00,NaN,18.15973,131.5701,14.166843,17.860485,8.760383,78.10589,7.9304304,2.3292377,2.681553,NaN,NaN,3.420972,9.140895,18.040401,
461.50,NaN,19.315056,124.28005,13.527055,17.758905,7.8414726,79.53071,7.5338855,2.279767,2.5718474,NaN,NaN,3.5487957,9.826702,19.655495,
462.00,NaN,20.467344,117.283875,12.941155,17.563599,6.9406133,80.57658,7.144368,2.238252,2.4673486,NaN,NaN,3.6776903,10.584758,21.31823,
462.50,NaN,21.61221,110.6166,12.411316,17.281097,6.0749636,81.26503,6.753817,2.2060869,2.3681717,NaN,NaN,3.8060338,11.415639,23.021505,
463.00,NaN,22.74997,104.301056,11.941015,16.92011,5.261781,81.63726,6.3583446,2.1845922,2.2741785,NaN,NaN,3.9318914,12.317548,24.75772,
463.50,NaN,23.884615,98.34989,11.533999,16.490873,4.5173306,81.75309,5.9578924,2.1750004,2.1849487,NaN,NaN,4.052949,13.2863455,26.51864,
464.00,NaN,25.021933,92.7673,11.193117,16.004822,3.8559873,81.6882,5.55554,2.1784577,2.0999665,NaN,NaN,4.166512,14.315694,28.295448,
464.50,NaN,26.167475,87.54992,10.919574,15.47446,3.2894895,81.53041,5.1567874,2.1959798,2.018883,NaN,NaN,4.2695737,15.397331,30.078997,
465.00,NaN,27.324936,82.68712,10.712544,14.913312,2.8262467,81.37448,4.768628,2.228377,1.941612,NaN,NaN,4.358983,16.52154,31.860197,
465.50,NaN,28.494677,78.16082,10.569093,14.335834,2.4707036,81.31864,4.3985662,2.2762113,1.8683708,NaN,NaN,4.4316583,17.677847,33.63067,
466.00,NaN,29.672195,73.94584,10.484496,13.757036,2.2229578,81.46484,4.0541544,2.3397377,1.7997663,NaN,NaN,4.48483,18.855913,35.383442,
466.50,NaN,30.847185,70.01074,10.453047,13.192026,2.078835,81.91954,3.7428122,2.4188886,1.7371162,NaN,NaN,4.5163565,20.046165,37.113354,
467.00,NaN,32.00353,66.3195,10.469491,12.65529,2.030253,82.79226,3.471143,2.51334,1.6828123,NaN,NaN,4.524982,21.24017,38.817047,
467.50,NaN,33.119984,62.834473,10.530385,12.1601305,2.065822,84.19304,3.2444406,2.6225803,1.6402003,NaN,NaN,4.510468,22.430813,40.49274,
468.00,NaN,34.171284,59.51935,10.634612,11.718228,2.1719465,86.23035,3.0667586,2.745939,1.6127568,NaN,NaN,4.4735928,23.611917,42.13957,
468.50,NaN,35.12949,56.342083,10.7830715,11.338982,2.3341162,89.00726,2.9410353,2.882584,1.6033578,NaN,NaN,4.416024,24.777506,43.756664,
469.00,NaN,35.965984,53.27797,10.978115,11.028786,2.5380864,92.615875,2.8692105,3.0315485,1.6141356,NaN,NaN,4.340141,25.920944,45.342133,
469.50,NaN,36.653824,50.31182,11.222805,10.790544,2.7712438,97.13246,2.852251,3.1917691,1.6465589,NaN,NaN,4.2488184,27.034075,46.89194,
470.00,NaN,37.16964,47.43885,11.519696,10.623562,3.0236924,102.61332,2.8900547,3.3620307,1.701624,NaN,NaN,4.145166,28.106657,48.399006,
470.50,NaN,37.495296,44.66465,11.869411,10.523619,3.2889886,109.09124,2.9811916,3.5408733,1.7800851,NaN,NaN,4.0323305,29.126074,49.852657,
471.00,NaN,37.61938,42.004086,12.270167,10.48345,3.5647838,116.573616,3.1225293,3.726497,1.8825442,NaN,NaN,3.9133646,30.07731,51.238277,
471.50,NaN,37.538162,39.47931,12.717881,10.4937725,3.8533149,125.04211,3.3093426,3.9166682,2.0095375,NaN,NaN,3.7911081,30.94365,52.53733,
472.00,NaN,37.25577,37.116905,13.20651,10.544349,4.1614428,134.45341,3.5355191,4.108652,2.1616735,NaN,NaN,3.6681416,31.707958,53.72784,
472.50,NaN,36.783558,34.94478,13.728344,10.624927,4.5003133,144.7415,3.7934868,4.2991843,2.3395133,NaN,NaN,3.5467205,32.354286,54.785267,
473.00,NaN,36.139305,32.989136,14.274756,10.725994,4.8851275,155.82063,4.074161,4.4844627,2.5433016,NaN,NaN,3.4287186,32.869556,55.68386,
473.50,NaN,35.346146,31.272003,14.837247,10.839356,5.3348236,167.58893,4.3670115,4.6601715,2.7727625,NaN,NaN,3.3155851,33.24533,56.39833,
474.00,NaN,34.43111,29.808784,15.407945,10.9585085,5.8717613,179.93153,4.6603403,4.821618,3.0269177,NaN,NaN,3.208372,33.479115,56.905514,
474.50,NaN,33.423443,28.606855,15.979763,11.078641,6.521165,192.72209,4.941853,4.9640307,3.3037145,NaN,NaN,3.107826,33.57484,57.186,
475.00,NaN,32.35314,27.665474,16.54679,11.196378,7.3100753,205.82387,5.199585,5.082908,3.5996232,NaN,NaN,3.0143864,33.542732,57.22586,
475.50,NaN,31.250027,26.975382,17.104609,11.309508,8.265854,219.08893,5.423105,5.1743135,3.909547,NaN,NaN,2.9281216,33.39837,57.018078,
476.00,NaN,30.143047,26.519102,17.65021,11.4167385,9.414722,232.35663,5.604334,5.2351065,4.2271833,NaN,NaN,2.8486555,33.16102,56.563313,
476.50,NaN,29.059647,26.272596,18.18126,11.517359,10.780622,245.45294,5.737937,5.2631106,4.5456734,NaN,NaN,2.7751238,32.85162,55.870163,
477.00,NaN,28.025436,26.207499,18.695389,11.610721,12.38404,258.19183,5.82135,5.2572513,4.8581405,NaN,NaN,2.7062235,32.4906,54.955025,
477.50,NaN,27.064098,26.292957,19.189995,11.695929,14.240702,270.37762,5.8543735,5.2176566,5.15828,NaN,NaN,2.640295,32.09555,53.841396,
478.00,NaN,26.197014,26.497408,19.662245,11.77205,16.360685,281.8069,5.83864,5.1456995,5.441041,NaN,NaN,2.575429,31.678972,52.55852,
478.50,NaN,25.44285,26.790783,20.109251,11.838368,18.747904,292.27448,5.7770414,5.043904,5.7029133,NaN,NaN,2.5095677,31.246914,51.139763,
479.00,NaN,24.816923,27.14575,20.52828,11.894342,21.399878,301.5834,5.673112,4.9157653,5.941774,NaN,NaN,2.4406104,30.798603,49.620754,
479.50,NaN,24.330168,27.538366,20.917181,11.939435,24.307858,309.55594,5.530607,4.7655125,6.1564097,NaN,NaN,2.3665042,30.326958,48.037216,
480.00,NaN,23.988451,27.94782,21.275276,11.973082,27.457325,316.0439,5.3531985,4.5977573,6.3461485,NaN,NaN,2.2853854,29.819828,46.42304,
480.50,NaN,23.79243,28.355494,21.604223,11.994911,30.828817,320.93735,5.1441216,4.4171185,6.510557,NaN,NaN,2.1957576,29.261677,44.808495,
481.00,NaN,23.737429,28.744371,21.908133,12.00494,34.39892,324.17065,4.9059553,4.2279024,6.6493015,NaN,NaN,2.096693,28.635485,43.21888,
481.50,NaN,23.813715,29.098665,22.192776,12.003668,38.14128,325.72577,4.6406584,4.033914,6.7621784,NaN,NaN,1.9880021,27.924757,41.673542,
482.00,NaN,24.007132,29.403477,22.464525,11.991999,42.027428,325.6319,4.3498964,3.8383572,6.84917,NaN,NaN,1.8703424,27.115795,40.185337,
482.50,NaN,24.299612,29.644123,22.729015,11.971115,46.02734,323.95966,4.0356903,3.6438563,6.9105678,NaN,NaN,1.7452556,26.199583,38.760487,
483.00,NaN,24.669872,29.806158,22.989893,11.942489,50.109833,320.8132,3.701093,3.4525502,6.9471726,NaN,NaN,1.6151137,25.173096,37.398697,
483.50,NaN,25.094414,29.875734,23.247921,11.907952,54.242867,316.32266,3.3506088,3.266174,6.9605784,NaN,NaN,1.4830098,24.04005,36.093975,
484.00,NaN,25.54889,29.839954,23.500832,11.869606,58.39382,310.63763,2.990055,3.0861976,6.953328,NaN,NaN,1.352546,22.810925,34.835983,
484.50,NaN,26.009068,29.687418,23.743994,11.829671,62.529705,303.9208,2.626257,2.9139605,6.9286265,NaN,NaN,1.2276258,21.502394,33.61174,
485.00,NaN,26.451387,29.40871,23.971125,11.790483,66.61749,296.342,2.2669287,2.7507722,6.889768,NaN,NaN,1.1121774,20.136208,32.407387,
485.50,NaN,26.853256,28.996778,24.174786,11.754654,70.624435,288.0714,1.9202247,2.598039,6.8395815,NaN,NaN,1.0097747,18.737417,31.209833,
486.00,NaN,27.193357,28.447428,24.347008,11.725216,74.51846,279.27252,1.5940531,2.4572945,6.7800727,NaN,NaN,0.9233376,17.332249,30.008307,
486.50,NaN,27.452236,27.7597,24.480179,11.705778,78.268585,270.09482,1.2955382,2.3301582,6.7125063,NaN,NaN,0.85495555,15.94607,28.795626,
487.00,NaN,27.612484,26.936207,24.56797,11.700659,81.84532,260.66724,1.0306661,2.2183092,6.6375885,NaN,NaN,0.80584735,14.601716,27.568861,
487.50,NaN,27.658304,25.983435,24.605804,11.714703,85.22107,251.09549,0.80392045,2.123356,6.5553193,NaN,NaN,0.7764808,13.3183,26.329304,
488.00,NaN,27.57503,24.911825,24.590702,11.753013,88.37063,241.46153,0.6179933,2.0466275,6.464785,NaN,NaN,0.7667642,12.110533,25.081938,
488.50,NaN,27.349056,23.735798,24.521046,11.820702,91.27199,231.82336,0.47396025,1.9890214,6.364286,NaN,NaN,0.77622485,10.988447,23.834557,
489.00,NaN,26.968231,22.47325,24.396544,11.922508,93.907135,222.21649,0.37173706,1.9509188,6.25167,NaN,NaN,0.8041187,9.957563,22.596645,
489.50,NaN,26.422434,21.144503,24.2177,12.062641,96.26279,212.6598,0.3104661,1.932124,6.1249237,NaN,NaN,0.8495616,9.019339,21.378204,
490.00,NaN,25.70444,19.771255,23.984926,12.244682,98.33093,203.16295,0.28883696,1.9317863,5.982842,NaN,NaN,0.911805,8.171864,20.188763,
490.50,NaN,24.810892,18.375734,23.69825,12.4713955,100.108894,193.73253,0.30528787,1.9483387,5.825505,NaN,NaN,0.9904122,7.4108157,19.036724,
491.00,NaN,23.743643,16.979845,23.357733,12.744336,101.5993,184.37823,0.35793772,1.9795691,5.6544623,NaN,NaN,1.0852457,6.7305775,17.929008,
491.50,NaN,22.51019,15.60453,22.964142,13.063645,102.80987,175.11845,0.44426858,2.0227745,5.4725556,NaN,NaN,1.1963497,6.1253195,16.871014,
492.00,NaN,21.123634,14.269464,22.519386,13.427856,103.75302,165.98383,0.56106067,2.074966,5.2833366,NaN,NaN,1.323801,5.589701,15.8669,
492.50,NaN,19.6027,12.99298,22.027016,13.833559,104.44523,157.019,0.70472103,2.1330686,5.0903115,NaN,NaN,1.4675264,5.1191597,14.919967,
493.00,NaN,17.971779,11.792159,21.49281,14.275173,104.90616,148.28128,0.87159026,2.1940565,4.8963346,NaN,NaN,1.6271616,4.710011,14.033014,
493.50,NaN,16.260178,10.682742,20.924824,14.74485,105.157555,139.83646,1.0581455,2.255056,4.7032623,NaN,NaN,1.8020352,4.3591876,13.208629,
494.00,NaN,14.50103,9.678904,20.332922,15.232617,105.22246,131.7525,1.2609057,2.313496,4.5119905,NaN,NaN,1.9913781,4.0637302,12.44931,
494.50,NaN,12.729788,8.792971,19.727825,15.72672,105.124435,124.09294,1.4762316,2.367337,4.3227324,NaN,NaN,2.1946099,3.8202553,11.757511,
495.00,NaN,10.983522,8.035022,19.12006,16.214006,104.8869,116.91028,1.7003204,2.415221,4.135467,NaN,NaN,2.4114795,3.624611,11.135733,
495.50,NaN,9.300103,7.4123464,18.518934,16.680342,104.5328,110.2407,1.929238,2.456499,3.950376,NaN,NaN,2.6422062,3.4718559,10.586368,
496.00,NaN,7.7181826,6.9286675,17.931683,17.111128,104.084465,104.10056,2.158952,2.4912293,3.7681103,NaN,NaN,2.8876145,3.3563588,10.111392,
496.50,NaN,6.279546,6.5834794,17.362906,17.491985,103.563484,98.48594,2.3853333,2.520207,3.589792,NaN,NaN,3.1491325,3.272095,9.712143,
497.00,NaN,5.032245,6.37175,16.814507,17.809492,102.99042,93.374435,2.604046,2.544939,3.4169636,NaN,NaN,3.4287446,3.2131026,9.389125,
497.50,NaN,4.032675,6.283846,16.286024,18.05189,102.38487,88.728905,2.8105962,2.567499,3.2515945,NaN,NaN,3.7288682,3.173826,9.141778,
498.00,NaN,3.3466709,6.305729,15.775385,18.20972,101.76575,84.50375,3.0006976,2.5903113,3.0959153,NaN,NaN,4.052091,3.149558,8.968368,
498.50,NaN,3.0497026,6.419599,15.279712,18.27613,101.15172,80.65262,3.1706817,2.6159043,2.952169,NaN,NaN,4.4007277,3.136774,8.865884,
499.00,NaN,3.2259386,6.605207,14.795879,18.247055,100.561615,77.134895,3.3177934,2.6466372,2.8222377,NaN,NaN,4.776219,3.1331208,8.830015,
499.50,NaN,3.9655092,6.8414655,14.321037,18.121532,100.01413,73.917854,3.4402688,2.6844802,2.7072878,NaN,NaN,5.1783676,3.137022,8.855327,
500.00,NaN,5.3602066,7.1078105,13.853156,17.902079,99.52666,70.97742,3.5371797,2.7308772,2.6076024,NaN,NaN,5.6047363,3.1473894,8.935429,
500.50,NaN,7.498968,7.385334,13.391776,17.594631,99.11373,68.29936,3.608278,2.7866728,2.5227327,NaN,NaN,6.05035,3.1634605,9.063124,
501.00,NaN,10.465207,7.657606,12.938194,17.208126,98.78558,65.8773,3.6535523,2.8520606,2.451807,NaN,NaN,6.507707,3.1843586,9.230401,
501.50,NaN,14.336291,7.9109735,12.495038,16.753853,98.5462,63.708458,3.6726842,2.9265397,2.393662,NaN,NaN,6.96723,3.208588,9.428485,
502.00,NaN,19.183725,8.134667,12.065588,16.244455,98.3913,61.789394,3.6649985,3.0088873,2.347052,NaN,NaN,7.418187,3.2338142,9.648045,
502.50,NaN,25.072876,8.320766,11.653051,15.692905,98.3069,60.11272,3.6299505,3.0971622,2.3109045,NaN,NaN,7.84982,3.2567694,9.879327,
503.00,NaN,32.06101,8.464114,11.259993,15.111748,98.26919,58.66659,3.5678387,3.1887875,2.2845843,NaN,NaN,8.252374,3.2733896,10.112297,
503.50,NaN,40.192474,8.562177,10.888186,14.512454,98.24493,57.43453,3.480575,3.2807605,2.2679539,NaN,NaN,8.617849,3.279126,10.336855,
504.00,NaN,49.49106,8.614281,10.539051,13.90508,98.19286,56.394592,3.3723078,3.3699512,2.2612507,NaN,NaN,8.94077,3.269297,10.543174,
504.50,NaN,59.951073,8.620746,10.21411,13.298355,98.06589,55.519196,3.2496083,3.4534278,2.2649279,NaN,NaN,9.21871,3.2394602,10.722162,
505.00,NaN,71.52802,8.582398,9.915267,12.699863,97.81392,54.777374,3.1211455,3.5287502,2.2794328,NaN,NaN,9.452589,3.185907,10.865813,
505.50,NaN,84.131325,8.500729,9.644689,12.116141,97.3871,54.13887,2.997154,3.5941143,2.3049278,NaN,NaN,9.646952,3.1061559,10.967369,
506.00,NaN,97.62012,8.378483,9.404951,11.55273,96.73899,53.57776,2.8887527,3.6484084,2.3409817,NaN,NaN,9.810245,2.9994571,11.021419,
506.50,NaN,111.80241,8.220256,9.199336,11.014366,95.82978,53.073673,2.807116,3.6912408,2.3864207,NaN,NaN,9.955013,2.8672035,11.024023,
507.00,NaN,126.438065,8.033252,9.031823,10.50517,94.62896,52.611065,2.7623181,3.722935,2.4393592,NaN,NaN,10.097869,2.7129488,10.97276,
507.50,NaN,141.24617,7.82764,8.906974,10.028779,93.11726,52.1777,2.7621396,3.7445006,2.4974082,NaN,NaN,10.259269,2.5420885,10.866616,
508.00,NaN,155.91783,7.616411,8.829978,9.588346,91.287735,51.763832,2.8109612,3.7575994,2.557916,NaN,NaN,10.463093,2.361286,10.705831,
508.50,NaN,170.1329,7.415195,8.806741,9.186607,89.14602,51.360947,2.9087908,3.7645009,2.6182055,NaN,NaN,10.735846,2.1778622,10.4917345,
509.00,NaN,183.57866,7.241701,8.843759,8.825725,86.709984,50.96045,3.0511878,3.767958,2.6757827,NaN,NaN,11.105444,1.9991975,10.22666,
509.50,NaN,195.96819,7.1150045,8.94727,8.506967,84.00836,50.552807,3.2301855,3.771086,2.7285745,NaN,NaN,11.599772,1.8322523,9.9138,
510.00,NaN,207.05731,7.054798,9.122213,8.230441,81.07869,50.12691,3.4356527,3.7772326,2.7752595,NaN,NaN,12.245022,1.683053,9.557058,
510.50,NaN,216.65843,7.081048,9.37144,7.9946837,77.96476,49.669884,3.6565936,3.7897944,2.8153431,NaN,NaN,13.063888,1.556222,9.161049,
511.00,NaN,224.64809,7.213975,9.694894,7.796556,74.71386,49.167923,3.8823977,3.8120089,2.8490126,NaN,NaN,14.073894,1.4548094,8.731176,
511.50,NaN,230.96877,7.473675,10.089096,7.6315646,71.37363,48.607536,4.1041083,3.8467317,2.877056,NaN,NaN,15.285935,1.3804027,8.273666,
512.00,NaN,235.6252,7.8791842,10.5474,7.4942393,67.98912,47.976658,4.3154244,3.8962846,2.900825,NaN,NaN,16.702967,1.3333213,7.7955136,
512.50,NaN,238.67642,8.448216,11.060734,7.3785405,64.60049,47.265587,4.513409,3.9623735,2.9221256,NaN,NaN,18.318924,1.3129661,7.3043814,
513.00,NaN,240.22322,9.197412,11.618317,7.2783756,61.24138,46.46727,4.698726,4.0459394,2.9428785,NaN,NaN,20.118238,1.3182681,6.808444,
513.50,NaN,240.39336,10.142062,12.208667,7.1882224,57.938095,45.57731,4.875879,4.147005,2.9648352,NaN,NaN,22.076063,1.3479314,6.3162,
514.00,NaN,239.32896,11.295853,12.820592,7.1034822,54.70956,44.593792,5.0532217,4.2645917,2.9893317,NaN,NaN,24.159021,1.4005593,5.836191,
514.50,NaN,237.17616,12.670586,13.443592,7.0207677,51.567974,43.516846,5.242207,4.396727,3.017273,NaN,NaN,26.326502,1.4747211,5.3765144,
515.00,NaN,234.07765,14.27572,14.068219,6.938021,48.51968,42.348106,5.456479,4.540568,3.0493946,NaN,NaN,28.532587,1.5688524,4.9443655,
515.50,NaN,230.16869,16.117407,14.686143,6.854575,45.566284,41.090607,5.711131,4.6925483,3.0865998,NaN,NaN,30.728292,1.6811149,4.5456605,
516.00,NaN,225.57596,18.197393,15.289919,6.7710457,42.706116,39.749214,6.021999,4.8485208,3.1301205,NaN,NaN,32.86392,1.8092391,4.184791,
516.50,NaN,220.41795,20.511923,15.872696,6.688927,39.93568,38.331047,6.4046907,5.0039105,3.181355,NaN,NaN,34.891415,1.9503087,3.864544,
517.00,NaN,214.8052,23.051601,16.427994,6.610121,37.251022,36.84565,6.873576,5.1538997,3.2417297,NaN,NaN,36.766743,2.1006505,3.5861645,
517.50,NaN,208.83907,25.802122,16.949886,6.5366774,34.648743,35.304974,7.440869,5.293649,3.3125157,NaN,NaN,38.452053,2.2557583,3.3495061,
518.00,NaN,202.61151,28.745302,17.433088,6.47075,32.126755,33.72308,8.115874,5.4185157,3.3945868,NaN,NaN,39.9174,2.4104037,3.1531866,
518.50,NaN,196.20447,31.86053,17.872831,6.414666,29.684906,32.11548,8.904594,5.524197,3.488332,1.7652826,NaN,41.14172,2.5591538,2.9947214,
519.00,NaN,189.68843,35.126087,18.264847,6.3710275,27.325506,30.498129,9.809638,5.6068206,3.593601,1.7528005,NaN,42.113087,2.6969924,2.8706875,
519.50,NaN,183.12138,38.52041,18.605194,6.34278,25.053644,28.886433,10.830599,5.663032,3.7096663,1.7442666,NaN,42.828213,2.8198895,2.7770252,
520.00,NaN,176.54988,42.023167,18.890388,6.333005,22.877092,27.294151,11.964853,5.690129,3.8354886,1.7396069,NaN,43.291317,2.925166,2.7093801,
520.50,NaN,170.01183,45.615986,19.11802,6.3444386,20.805735,25.73259,13.208371,5.686117,3.9701636,1.7386651,NaN,43.512787,3.0114431,2.663336,
521.00,NaN,163.53976,49.282234,19.287035,6.3790507,18.850634,24.210226,14.556405,5.649713,4.1131563,1.7416263,NaN,43.507706,3.0785513,2.6346176,
521.50,NaN,157.1634,53.006245,19.397663,6.437886,17.022873,22.732822,16.004055,5.5804095,4.2642813,1.7492038,NaN,43.29432,3.1274898,2.6192534,
522.00,NaN,150.91089,56.772762,19.451122,6.5210137,15.332236,21.30403,17.546036,5.478584,4.423438,1.762441,NaN,42.89278,3.1603634,2.6135824,
522.50,NaN,144.80986,60.56636,19.449482,6.6275635,13.786043,19.926394,19.175976,5.345536,4.590313,1.7826105,NaN,42.324062,3.1801999,2.614216,
523.00,NaN,138.88866,64.37118,19.39545,6.755739,12.388457,18.602661,20.885868,5.183426,4.763883,1.8111295,NaN,41.60894,3.1906788,2.6180987,
523.50,NaN,133.17735,68.17094,19.291945,6.9028506,11.140365,17.337223,22.665503,4.995201,4.9419026,1.8490827,NaN,40.767162,3.1956778,2.6226323,
524.00,NaN,127.709305,71.94932,19.142181,7.0655756,10.039654,16.137087,24.502087,4.784462,5.120804,1.896469,NaN,39.816853,3.1987638,2.625757,
524.50,NaN,122.52208,75.69048,18.94982,7.2404637,9.081742,15.012073,26.380466,4.5552545,5.2957916,1.951772,NaN,38.773983,3.2027962,2.6260602,
525.00,NaN,117.65658,79.38008,18.71858,7.424325,8.2604475,13.974251,28.283625,4.3118916,5.46122,2.0121543,NaN,37.652164,3.2097726,2.622901,
525.50,NaN,113.15509,83.00668,18.451967,7.614511,7.5688777,13.036955,30.19303,4.058841,5.611167,2.0737858,NaN,36.46283,3.2207477,2.616434,
526.00,NaN,109.0589,86.56351,18.153402,7.8092904,6.9999704,12.213705,32.08912,3.8006403,5.7402053,2.1323955,NaN,35.215763,3.2357519,2.6074963,
526.50,NaN,105.40573,90.04942,17.825974,8.008136,6.546678,11.516967,33.95228,3.5418262,5.84419,2.1839447,NaN,33.919823,3.2539313,2.5973773,
527.00,NaN,102.22713,93.469536,17.472294,8.2118845,6.2018785,10.956759,35.76445,3.2868307,5.920793,2.2254572,NaN,32.58367,3.2739902,2.5874665,
527.50,NaN,99.547356,96.83503,17.094599,8.422544,5.9582663,10.539563,37.510326,3.0398145,5.9696107,2.2557945,NaN,31.216576,3.2947729,2.5788896,
528.00,NaN,97.383354,100.16163,16.69509,8.642913,5.808115,10.267517,39.178074,2.8044677,5.9918413,2.2758155,NaN,29.828957,3.315701,2.5722244,
528.50,NaN,95.7448,103.4671,16.27649,8.876091,5.742956,10.137915,40.75965,2.5838168,5.9897046,2.2880764,NaN,28.432371,3.3368242,2.5673609,
529.00,NaN,94.63343,106.76921,15.842205,9.124856,5.7535257,10.143137,42.250217,2.3801112,5.965823,2.2963014,NaN,27.039463,3.3586314,2.563535,
529.50,NaN,94.044014,110.083954,15.396228,9.391113,5.8297715,10.27099,43.64732,2.194781,5.9227924,2.3048506,NaN,25.663794,3.3816516,2.559491,
530.00,NaN,93.96623,113.42392,14.943403,9.675674,5.9609737,10.505197,44.950623,2.028443,5.8626366,2.3179219,NaN,24.319645,3.4059935,2.5537362,
530.50,NaN,94.38589,116.797066,14.489312,9.978219,6.1359034,10.825902,46.16214,1.881031,5.7862406,2.3385124,NaN,23.021599,3.4311054,2.544814,
531.00,NaN,95.2858,120.2067,14.039942,10.297229,6.34317,11.210503,NaN,1.7519277,5.693371,2.367754,NaN,21.783936,3.4557302,2.531586,
531.50,NaN,96.64693,123.65248,13.601389,10.630133,6.5716414,11.634977,NaN,1.6401029,5.583239,2.4045038,NaN,20.620031,3.4780169,2.5133913,
532.00,NaN,98.449745,127.13219,13.179409,10.973574,6.810736,12.075229,NaN,1.5442686,5.4552503,2.445467,NaN,19.541828,3.4957638,2.4901438,
532.50,NaN,100.67454,130.64325,12.779005,11.323725,7.0505953,12.507915,NaN,1.4630499,5.3097563,2.485941,NaN,18.559313,3.50673,2.462421,
533.00,NaN,103.300606,134.18443,12.40429,11.676649,7.2822633,12.911189,NaN,1.3951199,5.1484065,2.5206919,NaN,17.680006,3.5089283,2.4313955,
533.50,NaN,106.305435,137.7578,12.058761,12.028736,7.4980025,13.26574,NaN,1.3393133,4.9740834,2.5448909,NaN,16.908476,3.50084,2.398691,
534.00,NaN,109.66422,141.36961,11.745455,12.377055,7.6913905,13.556062,NaN,1.2947233,4.790759,2.5549455,NaN,16.245975,3.4816244,2.3661919,
534.50,NaN,113.34948,145.0303,11.467185,12.719448,7.8573203,13.771514,NaN,1.2607645,4.6031775,2.5489597,NaN,15.690354,3.4513063,2.3358614,
535.00,NaN,117.329834,148.75371,11.226593,13.054263,7.992135,13.906617,NaN,1.2372432,4.416285,2.5266905,NaN,15.236226,3.4107642,2.3096757,
535.50,NaN,121.56968,152.55551,11.025638,13.379894,8.09374,13.961004,NaN,1.2244028,4.2344375,2.489268,NaN,14.875229,3.3615139,2.2895324,
536.00,NaN,126.029205,156.45012,10.864982,13.694303,8.161517,13.9390545,NaN,1.2228638,4.0605755,2.4391992,NaN,14.596415,3.3054237,2.277112,
536.50,NaN,130.66429,160.4475,10.743267,13.994579,8.196088,13.848968,NaN,1.2334841,3.8959649,2.3801982,NaN,14.386925,3.244332,2.2737925,
537.00,NaN,135.42708,164.55122,10.656987,14.276813,8.19922,13.701581,NaN,1.2572038,3.7404325,2.3166049,NaN,14.232812,3.179754,2.2805903,
537.50,NaN,140.26732,168.75667,10.600603,14.53617,8.173662,13.509281,NaN,1.2949531,3.592707,2.2525241,NaN,14.119787,3.112894,2.2981975,
538.00,NaN,145.13428,173.04971,10.566985,14.767124,8.122898,13.284785,NaN,1.3475813,3.4509456,2.1910589,NaN,14.033947,3.0447743,2.3271284,
538.50,NaN,149.97871,177.40616,10.548841,14.963991,8.050948,13.040031,NaN,1.4157164,3.3132386,2.1340196,NaN,13.962513,2.9762514,2.3679035,
539.00,NaN,154.75467,181.79178,10.540204,15.121503,7.962287,12.785476,NaN,1.4995847,3.1779401,2.081793,NaN,13.894361,2.9079108,2.4211144,
539.50,NaN,159.42119,186.16257,10.537097,15.235316,7.861856,12.52974,NaN,1.5988523,3.0439196,2.0335758,NaN,13.820193,2.8398662,2.4875276,
540.00,NaN,163.94316,190.46585,10.537602,15.302386,7.7549953,12.27973,NaN,1.7125317,2.9108062,1.988008,NaN,13.7324915,2.7717466,2.5682354,
540.50,NaN,168.29076,194.64122,10.541692,15.321123,7.6473756,12.040989,NaN,1.8390052,2.7790558,1.9434137,NaN,13.625396,2.7030203,2.6646988,
541.00,NaN,172.43768,198.6209,10.55035,15.291333,7.544908,11.817836,NaN,1.9761599,2.64975,1.8981199,NaN,13.494641,2.633369,2.778724,
541.50,NaN,176.3588,202.32996,10.564345,15.213941,7.4534793,11.613547,NaN,2.1215637,2.5242872,1.8509268,NaN,13.337513,2.5629256,2.9123523,
542.00,NaN,180.02779,205.68762,10.583274,15.090635,7.3785753,11.430624,NaN,2.272627,2.4040363,1.8016577,NaN,13.15282,2.4923706,3.067671,
542.50,NaN,183.41553,208.6087,10.6048,14.923442,7.3247848,11.27097,NaN,2.4267511,2.2900887,1.7513951,NaN,12.940872,2.4228919,3.2466087,
543.00,NaN,186.48863,211.00647,10.624032,14.714199,7.2954307,11.135787,NaN,2.5815327,2.1829906,1.7022566,NaN,12.703422,2.3558254,3.450757,
543.50,NaN,189.20984,212.79593,10.633822,14.464233,7.2924204,11.0254135,NaN,2.7349963,2.0826685,1.6570632,NaN,12.443515,2.2921662,3.6812797,
544.00,NaN,191.53996,213.89662,10.62602,14.174259,7.3162756,10.9393835,NaN,2.885726,1.9887279,1.6187415,NaN,12.165331,2.2321923,3.9389217,
544.50,NaN,193.43881,214.23557,10.59262,13.8443165,7.3662496,10.876418,NaN,3.0328932,1.9007405,1.58931,NaN,11.873957,2.1752179,4.2240205,
545.00,NaN,194.86633,213.75102,10.526647,13.473901,7.4403796,10.834304,NaN,3.1762013,1.8184278,1.5691237,NaN,11.575059,2.1195912,4.536469,
545.50,NaN,195.78549,212.39673,10.422974,13.062541,7.5354714,10.809755,NaN,3.3158169,1.7418072,1.5569327,NaN,11.274595,2.0629396,4.875683,
546.00,NaN,196.16536,210.1462,10.279069,12.610608,7.6472673,10.798271,NaN,3.452257,1.6714921,1.5508336,NaN,10.978634,2.0026598,5.240582,
546.50,NaN,195.98381,206.99657,10.095454,12.119917,7.770858,10.794271,NaN,3.5862112,1.6087435,1.5491487,NaN,10.69312,1.93654,5.629577,
547.00,NaN,195.23042,202.97105,9.875804,11.594175,7.9011617,10.791478,NaN,3.7183907,1.555252,1.5506555,NaN,10.423631,1.8632294,6.040607,
547.50,NaN,193.9088,198.1193,9.626886,11.039231,8.033484,10.7834215,NaN,3.849423,1.5128127,1.5544856,NaN,10.175147,1.7823222,6.4712615,
548.00,NaN,192.03664,192.51547,9.358227,10.463005,8.164028,10.764038,NaN,3.979797,1.4828807,1.5599799,NaN,9.951937,1.6942899,6.918908,
548.50,NaN,189.64368,186.25485,9.081047,9.875029,8.290233,10.7280035,NaN,4.1098356,1.4662781,1.566574,NaN,9.757448,1.6004586,7.3808227,
549.00,NaN,186.76804,179.44899,8.806956,9.28568,8.4110565,10.670905,NaN,4.2397094,1.4633412,1.5736617,NaN,9.594198,1.5030065,7.8543835,
549.50,NaN,183.45305,172.22005,8.547109,8.705378,8.527283,10.589336,NaN,4.3694763,1.4740131,1.5804596,NaN,9.463642,1.4049581,8.337257,
550.00,NaN,179.74393,164.69525,8.3116,8.143787,8.641598,10.480954,NaN,4.4990816,1.4976596,1.5858296,NaN,9.36602,1.3099899,8.8274975,
550.50,NaN,175.68398,157.00151,8.109137,7.609019,8.758489,10.344526,NaN,4.628343,1.5329846,1.588024,NaN,9.300301,1.2222033,9.32354,
551.00,NaN,171.31102,149.26117,7.9468412,7.107141,8.883974,10.179723,NaN,4.7569547,1.5781232,1.5848927,NaN,9.264304,1.1460197,9.824112,
551.50,NaN,166.65646,141.58916,7.830196,6.6420813,9.025157,9.98661,NaN,4.884489,1.6308371,1.5744491,NaN,9.254782,1.0858604,10.328106,
552.00,NaN,161.74603,134.0916,7.7632613,6.215727,9.189698,9.765324,NaN,5.0103517,1.6888199,1.5552433,NaN,9.267393,1.0456904,10.834379,
552.50,NaN,156.60112,126.86511,7.748773,5.828243,9.385342,9.516092,NaN,5.1337233,1.7498398,1.5265936,NaN,9.29673,1.0285828,11.341493,
553.00,NaN,151.2408,119.996666,7.788042,5.4786496,9.619523,9.239563,NaN,5.253543,1.8117058,1.488689,NaN,9.336514,1.0365742,11.847467,
553.50,NaN,145.68398,113.5637,7.881073,5.165306,9.899068,8.937354,NaN,5.368503,1.8727818,1.442374,NaN,9.379833,1.0707403,12.349643,
554.00,NaN,139.95247,107.63439,8.026858,4.8862453,10.229958,8.612179,NaN,5.477041,1.9325122,1.389102,NaN,9.419341,1.1312118,12.844653,
554.50,NaN,134.0727,102.26758,8.223945,4.6393967,10.617109,8.268031,NaN,5.5773983,1.9915831,1.330988,NaN,9.447453,1.217231,13.328498,
555.00,NaN,128.07587,97.511696,8.470905,4.422742,11.064175,7.9106135,NaN,5.6677175,2.0517237,1.2705556,NaN,9.456589,1.3273919,13.79665,
555.50,NaN,121.99826,93.40307,8.766594,4.234319,11.573361,7.5475545,NaN,5.7461815,2.1151443,1.2101551,NaN,9.43953,1.4599811,14.24431,
556.00,NaN,115.88158,89.96404,9.110087,4.072123,12.145228,7.1882954,NaN,5.8112254,2.1840925,1.1515427,NaN,9.389853,1.6132566,14.666811,
556.50,NaN,109.7727,87.20101,9.5003805,3.9340513,12.778399,6.843375,NaN,5.861687,2.2604365,1.0954792,NaN,9.302238,1.7854687,15.060085,
557.00,NaN,103.722145,85.10328,9.935558,3.8179026,13.46933,6.523478,NaN,5.8968925,2.3451786,1.0417416,NaN,9.172698,1.9747419,15.421038,
557.50,NaN,97.781906,83.64345,10.411762,3.721449,14.21228,6.2389,NaN,5.916733,2.438119,0.9896018,NaN,8.9987755,2.178991,15.747613,
558.00,NaN,92.00281,82.7788,10.922807,3.6425362,14.999365,5.9994087,NaN,5.921703,2.5379186,0.93844384,NaN,8.779714,2.3958163,16.03884,
558.50,NaN,86.431755,82.45316,11.460394,3.579301,15.82067,5.8142104,NaN,5.912843,2.642316,0.8884364,NaN,8.516441,2.6222665,16.294827,
559.00,NaN,81.109474,82.59975,12.014405,3.5303195,16.66453,5.691848,NaN,5.8916435,2.7483494,0.8408066,NaN,8.211397,2.8548603,16.516665,
559.50,NaN,76.068665,83.14512,12.57347,3.4945896,17.518045,5.639897,NaN,5.859947,2.852745,0.7977158,NaN,7.868317,3.089915,16.7063,
560.00,NaN,71.33271,84.01309,13.125998,3.4714336,18.367582,5.664606,NaN,5.8197927,2.9525385,0.7617786,NaN,7.492033,3.3239017,16.866392,
560.50,NaN,66.9159,85.12813,13.6609125,3.460362,19.199232,5.770599,NaN,5.7732944,3.0455458,0.7351889,NaN,7.0882716,3.553821,17.000174,
561.00,NaN,62.824905,86.418846,14.168218,3.4610078,19.999311,5.9604836,NaN,5.722528,3.1306143,0.71903616,NaN,6.6634545,3.7773998,17.111393,
561.50,NaN,59.06045,87.82089,14.639658,3.47312,20.754782,6.2345777,NaN,5.669416,3.207817,0.71315044,NaN,6.224466,3.9930265,17.20437,
562.00,NaN,55.618702,89.27881,15.06916,3.4964976,21.453669,6.590788,NaN,5.615638,3.2783935,0.7167459,NaN,5.7784243,4.199615,17.284082,
562.50,NaN,52.4924,90.74705,15.4525795,3.530932,22.085451,7.02448,NaN,5.562592,3.3444066,0.72931784,NaN,5.3324223,4.396374,17.356215,
563.00,NaN,49.671055,92.18992,15.78714,3.5764403,22.641384,7.528759,NaN,5.5113688,3.4080276,0.7509629,NaN,4.893227,4.582634,17.427252,
563.50,NaN,47.140537,93.580154,16.071196,3.6335654,23.114626,8.095121,NaN,5.4627533,3.4709551,0.7819366,NaN,4.4669657,4.757802,17.504639,
564.00,NaN,44.882675,94.89676,16.304113,3.7035162,23.50031,8.714073,NaN,5.417302,3.5340981,0.82229996,NaN,4.058839,4.921435,17.596848,
564.50,NaN,42.8744,96.12247,16.486082,3.788082,23.795515,9.375704,NaN,5.375392,3.5974019,0.8717654,NaN,3.6729343,5.0734186,17.71338,
565.00,NaN,41.087727,97.24129,16.61792,3.8894136,23.999126,10.070311,NaN,5.3372297,3.659791,0.92971593,NaN,3.312196,5.2142963,17.864632,
565.50,NaN,39.492123,98.23717,16.700785,4.0098286,24.111673,10.789057,NaN,5.3028812,3.7192523,0.9952624,NaN,2.9784882,5.345353,18.061451,
566.00,NaN,38.056576,99.09452,16.73573,4.1514874,24.134945,11.524511,NaN,5.272292,3.7732809,1.0674447,NaN,2.6727467,5.468471,18.314472,
566.50,NaN,36.75139,99.798965,16.723429,4.3159046,24.071447,12.270959,NaN,5.2452583,3.8193777,1.1454518,NaN,2.395197,5.5860476,18.633284,
567.00,NaN,35.549976,100.338005,16.664217,4.5036216,23.923807,13.024165,NaN,5.221343,3.8554173,1.228559,NaN,2.1455643,5.700752,19.025545,
567.50,NaN,34.429512,100.70197,16.558453,4.714148,23.694267,13.780849,NaN,5.1997447,3.879774,1.3161081,NaN,1.9231938,5.815282,19.496338,
568.00,NaN,33.370617,100.88499,16.40696,4.9459295,23.38446,14.538244,NaN,5.1792345,3.891468,1.4075519,NaN,1.7271358,5.932259,20.047886,
568.50,NaN,32.357643,100.88551,16.211428,5.196397,22.99545,15.293889,NaN,5.1582336,3.8903105,1.5023135,NaN,1.5562376,6.0540915,20.679565,
569.00,NaN,31.379313,100.70691,15.974819,5.4621253,22.528002,16.045492,NaN,5.134974,3.876956,1.5996119,NaN,1.4092098,6.1828146,21.388134,
569.50,NaN,30.428436,100.357605,15.701519,5.7391243,21.983053,16.790897,NaN,5.107623,3.8527815,1.698549,NaN,1.2846693,6.3201137,22.168074,
570.00,NaN,29.50096,99.851006,15.396998,6.023251,21.362179,17.52827,NaN,5.074404,3.8198047,1.7984302,NaN,1.1811961,6.4677734,23.012035,
570.50,NaN,28.594744,99.204865,15.066856,6.3105817,20.668028,18.256262,NaN,5.0337405,3.7804947,1.8991144,NaN,1.0972852,6.6280155,23.911285,
571.00,NaN,27.708836,98.44073,14.715904,6.5977187,19.904722,18.974358,NaN,4.9844074,3.73741,2.001125,NaN,1.0312148,6.803611,24.856104,
571.50,NaN,26.843407,97.58359,14.348022,6.8818407,19.078133,19.683191,NaN,4.9256053,3.692784,2.105023,NaN,0.9809645,6.9977465,25.836132,
572.00,NaN,25.999577,96.661125,13.966354,7.16073,18.196001,20.385088,NaN,4.8569274,3.6480355,2.2106087,NaN,0.94427365,7.2140245,26.840464,
572.50,NaN,25.178146,95.70268,13.573421,7.4329023,17.267977,21.084116,NaN,4.7783456,3.6034365,2.3166685,NaN,0.91883767,7.4562707,27.857578,
573.00,NaN,24.378368,94.73854,13.171391,7.6975846,16.305357,21.785553,NaN,4.6902065,3.5581589,2.4211516,NaN,0.90247226,7.7280536,28.87523,
573.50,NaN,23.598148,93.799385,12.762524,7.9543695,15.320583,22.495256,NaN,4.593197,3.5106957,2.521341,NaN,0.8931685,8.032346,29.880318,
574.00,NaN,22.834356,92.915436,12.349559,8.202882,14.326732,23.219114,NaN,4.4882765,3.4591653,2.6142988,NaN,0.8890749,8.371319,30.8587,
574.50,NaN,22.082977,92.115616,11.936207,8.442536,13.336888,23.962774,NaN,4.3765664,3.4016523,2.6975605,NaN,0.888549,8.746612,31.795109,
575.00,NaN,21.339779,91.42713,11.527284,8.67237,12.363437,24.731386,NaN,4.259269,3.3366792,2.7694519,NaN,0.89022887,9.160035,32.673153,
575.50,NaN,20.601717,90.87501,11.128464,8.891225,11.417432,25.528866,NaN,4.1376114,3.2635374,2.829006,NaN,0.8929942,9.614193,33.475517,
576.00,NaN,19.867952,90.48074,10.7458,9.09822,10.508048,26.357311,NaN,4.0127974,3.1824477,2.8759522,NaN,0.8958713,10.113205,34.18462,
576.50,NaN,19.140009,90.2603,10.384877,9.293224,9.642104,27.217377,NaN,3.8860064,3.0944586,2.9106252,NaN,0.8979914,10.663535,34.78368,
577.00,NaN,18.422148,90.22179,10.050118,9.4771,8.823805,28.10884,NaN,3.758443,3.0012121,2.9336364,NaN,0.8985422,11.27469,35.258007,
577.50,NaN,17.722036,90.36302,9.744453,9.651444,8.0548525,29.031372,NaN,3.631371,2.904723,2.9454482,NaN,0.8966443,11.959414,35.59642,
578.00,NaN,17.051191,90.66998,9.4690895,9.818074,7.3348174,29.985373,NaN,3.506133,2.8071332,2.946243,NaN,0.89136547,12.733007,35.79266,
578.50,NaN,16.425076,91.11618,9.223352,9.978408,6.661656,30.972715,NaN,3.3841507,2.7101016,2.9359396,NaN,0.8818013,13.611789,35.84653,
579.00,NaN,15.862626,91.66323,9.005014,10.132778,6.0323553,31.997427,NaN,3.2668593,2.6142988,2.9140997,NaN,0.8672042,14.61092,35.764866,
579.50,NaN,15.3851185,92.26257,8.811043,10.280158,5.4436483,33.065666,NaN,3.1555765,2.5194323,2.8799016,NaN,0.84717655,15.741873,35.56222,
580.00,NaN,15.014822,92.858475,8.63794,10.418319,4.8926935,34.185234,NaN,3.0514243,2.4247198,2.832226,NaN,0.8217985,17.00966,35.26104,
580.50,NaN,14.773827,93.39161,8.482106,10.544178,4.3776493,35.365013,NaN,2.9552968,2.3292785,2.7700224,NaN,0.79165983,18.410215,34.891262,
581.00,NaN,14.682546,93.80305,8.340411,10.654177,3.8979423,36.615192,NaN,2.8678157,2.2326865,2.6930294,NaN,0.7579261,19.928225,34.489395,
581.50,NaN,14.758093,94.03804,8.210711,10.744665,3.4542887,37.947727,NaN,2.7892802,2.1355052,2.6023407,NaN,0.7223183,21.53622,34.096935,
582.00,NaN,15.013103,94.04903,8.091909,10.812249,3.0485399,39.37673,NaN,2.7196248,2.0395403,2.5003598,NaN,0.68696284,23.195139,33.758087,
582.50,NaN,15.454534,93.797646,7.9833746,10.854116,2.6833694,40.918827,NaN,2.6584518,1.9478219,2.3902593,NaN,0.6541308,24.85642,33.517315,
583.00,NaN,16.082548,93.25558,7.8843575,10.868303,2.3618345,42.593525,NaN,2.6051257,1.8641235,2.2754917,NaN,0.6259449,26.465181,33.416843,
583.50,NaN,16.889893,92.40426,7.7934046,10.853857,2.0869043,44.423187,NaN,2.5589225,1.7922398,2.159375,NaN,0.60417086,27.964388,33.494194,
584.00,NaN,17.86196,91.2338,7.7081623,10.810817,1.8611604,46.432217,NaN,2.5191631,1.7354128,2.0445688,NaN,0.5900439,29.299385,33.77991,
584.50,NaN,18.977108,89.74216,7.62576,10.74017,1.6865901,48.645638,NaN,2.485299,1.6958624,1.9328012,NaN,0.5841958,30.422285,34.295547,
585.00,NaN,20.207792,87.93429,7.543331,10.643691,1.5645596,51.086533,NaN,2.4569926,1.6743039,1.8249437,NaN,0.5867666,31.295666,35.05216,
585.50,NaN,21.522375,85.821175,7.4587007,10.523796,1.4958181,53.772957,NaN,2.434197,1.669853,1.7212081,NaN,0.5975998,31.894812,36.04959,
586.00,NaN,22.886877,83.41948,7.3709407,10.38351,1.4804338,56.715073,NaN,2.417216,1.6804128,1.6216154,NaN,0.61642396,32.20839,37.27667,
586.50,NaN,24.266535,80.75203,7.2804666,10.226179,1.5178434,59.912674,NaN,2.406674,1.7033732,1.52657,NaN,0.6430738,32.237854,38.71187,
587.00,NaN,25.627106,77.84835,7.188582,10.055085,1.6072121,63.353527,NaN,2.4033904,1.7362885,1.4371885,NaN,0.67764324,31.995531,40.324375,
587.50,NaN,26.936089,74.744606,7.0969143,9.87309,1.7476829,67.0127,NaN,2.4082298,1.7773998,1.3553487,NaN,0.7204632,31.501753,42.0758,
588.00,NaN,28.16367,71.48303,7.006806,9.682484,1.9384396,70.85354,NaN,2.4219577,1.8259201,1.2833871,NaN,0.77198446,30.781767,43.92257,
588.50,NaN,29.284067,68.11096,6.9187937,9.485047,2.1790583,74.82951,NaN,2.4451275,1.8819875,1.2234851,NaN,0.83264905,29.862877,45.817802,
589.00,NaN,30.276865,64.679825,6.8323927,9.282229,2.4703953,78.88728,NaN,2.4780107,1.9463035,1.177151,NaN,0.9027831,28.772081,47.711933,
589.50,NaN,31.127728,61.243576,6.746307,9.0754175,2.8152823,82.970215,NaN,2.520651,2.0197585,1.1451169,NaN,0.9824369,27.534706,49.55654,
590.00,NaN,31.828918,57.85647,6.659035,8.866107,3.2183986,87.02115,NaN,2.5729017,2.1032705,1.1270938,NaN,1.071306,26.174149,51.3075,
590.50,NaN,32.379925,54.567543,6.5692873,8.655841,3.6858444,90.98369,NaN,2.6344016,2.1975386,1.1215469,NaN,1.1688027,24.713028,52.92505,
591.00,NaN,32.785988,51.418076,6.476566,8.446017,4.224932,94.8055,NaN,2.7045953,2.3028655,1.1259875,NaN,1.2741171,23.17391,54.373333,
591.50,NaN,33.055798,48.44226,6.381891,8.237848,4.8442106,98.439644,NaN,2.7828555,2.4188218,1.1373231,NaN,1.3861679,21.579689,55.6204,
592.00,NaN,33.200756,45.66724,6.28772,8.032425,5.5534887,101.84394,NaN,2.8686266,2.5441563,1.1524407,NaN,1.5035257,19.953901,56.638584,
592.50,NaN,33.23465,43.112026,6.197417,7.8306675,6.3638344,104.98066,NaN,2.9615488,2.677047,1.1689656,NaN,1.6244256,18.320988,57.40484,
593.00,NaN,33.173023,40.786148,6.1149607,7.63303,7.2874126,107.816666,NaN,3.0615487,2.8153083,1.1855661,NaN,1.7469248,16.706871,57.90081,
593.50,NaN,33.03231,38.689148,6.044722,7.4393077,8.337151,110.32348,NaN,3.1688623,2.9565508,1.2018551,NaN,1.869206,15.139779,58.112755,
594.00,NaN,32.828766,36.812023,5.991323,7.248792,9.52615,112.4765,NaN,3.2839859,3.09829,1.218177,NaN,1.9899086,13.650612,58.031467,
594.50,NaN,32.57723,35.140118,5.9594407,7.0605288,10.866605,114.25349,NaN,3.4074464,3.2382307,1.2354541,NaN,2.1083333,12.271691,57.6527,
595.00,NaN,32.290257,33.65649,5.9532156,6.8733573,12.36815,115.633995,NaN,3.5393891,3.3743622,1.2550662,NaN,2.2244253,11.034062,56.978195,
595.50,NaN,31.978653,32.34454,5.9754696,6.685809,14.035976,116.60146,NaN,3.6791193,3.5046923,1.2787184,NaN,2.3385146,9.963522,56.017365,
596.00,NaN,31.652826,31.189455,6.0272627,6.4962544,15.869716,117.147766,NaN,3.8248606,3.627252,1.3081701,NaN,2.4509497,9.07661,54.78862,
596.50,NaN,31.324057,30.177956,6.1083717,6.303447,17.86422,117.27725,NaN,3.9739761,3.7407172,1.3443011,NaN,2.5618632,8.378597,53.319553,
597.00,NaN,31.004591,29.294811,6.2184443,6.1069965,20.012922,117.00695,NaN,4.1236157,3.8453076,1.3853873,NaN,2.6711388,7.865777,51.64506,
597.50,NaN,30.707376,28.515148,6.357913,5.906945,22.31314,116.36221,NaN,4.2714005,3.9430203,1.426116,NaN,2.7782865,7.533144,49.802708,
598.00,NaN,30.44872,27.799006,6.528345,5.70241,24.770912,115.36957,NaN,4.4156456,4.036461,1.4595481,NaN,2.8820434,7.3843327,47.823807,
598.50,NaN,30.255072,27.099916,6.732969,5.49117,27.402061,114.04553,NaN,4.5552373,4.126175,1.4817365,NaN,2.9803207,7.437121,45.71951,
599.00,NaN,30.169277,26.386095,6.97757,5.2708235,30.228374,112.38151,NaN,4.6898527,4.208858,1.4940388,NaN,3.0707557,7.7237835,43.466576,
599.50,NaN,30.246744,25.656603,7.269808,5.038959,33.271496,110.33276,NaN,4.8200054,4.2791004,1.499187,NaN,3.1510074,8.291359,41.004135,
600.00,NaN,30.542595,24.938368,7.6164293,4.793466,36.548584,107.82553,NaN,4.946298,4.3326883,1.4967917,NaN,3.2186792,9.200657,38.2495,


==> anc/Errors.csv <==
vertical displacements 

 Atoms, Mode, Direction,  R_min, var(R),   p_min,    -Δp,    +Δp
     1,  geo,         z, 0.0580, 0.0062,  0.0020, 0.0090, 0.0057
   2-3,  geo,         z, 0.0581, 0.0062,  0.0000, 0.0050, 0.0082
   4-6,  geo,         z, 0.0577, 0.0061,  0.0020, 0.0050, 0.0045
   7-9,  geo,         z, 0.0581, 0.0062,  0.0000, 0.0070, 0.0048
    10,  geo,         z, 0.0581, 0.0062,  0.0000, 0.0090, 0.0084
 11-12,  geo,         z, 0.0574, 0.0061, -0.0020, 0.0090, 0.0066
 13-15,  geo,         z, 0.0581, 0.0062,  0.0000, 0.0110, 0.0144
 16-18,  geo,         z, 0.0578, 0.0061, -0.0020, 0.0110, 0.0107

lateral displacements

 Atoms, Mode, Direction,  R_min, var(R),   p_min,    -Δp,    +Δp
   4-6,  geo,   ab[0 1], 0.0581, 0.0062, -0.0000, 0.0175, 0.0210
   7-9,  geo,   ab[0 1], 0.0581, 0.0062, -0.0000, 0.0175, 0.0203
 13-15,  geo,   ab[0 1], 0.0581, 0.0062, -0.0000, 0.0275, 0.0239
 16-18,  geo,   ab[0 1], 0.0581, 0.0062, -0.0000, 0.0275, 0.0312
 
vibrational amplitudes

 Atoms, Mode, Direction,  R_min, var(R),   p_min,    -Δp,    +Δp
     1,  vib,       N/A, 0.0581, 0.0062, -0.0050, 0.0125, 0.0180
   2-3,  vib,       N/A, 0.0575, 0.0061,  0.0050, 0.0125, 0.0075
   
further non-structural parameters

inner potential,    V0r, 1.50 eV , +- 0.3 eV
optical potential,  V0i, 5.206 eV, n.a.
angle of incidence, theta, 0.367, n.a. 


==> anc/POSCAR <==
TePd111-subst                           
  2.745500
    1.7320508075688774    0.0000000000000000    0.0000000000000000
   -0.8660254037844387    1.5000000000000000    0.0000000000000000
    0.0000000000000000    0.0000000000000000   12.2474487139158903
   Te   Pd
    1   23
Direct          Plane group = p31m                              N   SiteLabel  Layer  Linking     FreeDir
  0.0000000000000000  0.0000000000000000  0.5664711964164458    1      Te_def      1     none      locked
  0.3333333333333333  0.6666666666666666  0.5696607301872383    2     Pd_surf      1        1      locked
  0.6666666666666667  0.3333333333333335  0.5696607301872383    3     Pd_surf      1        1      locked
  0.0000000000000000  0.6646061838903132  0.5005509641876343    4      Pd_def      2        2       [0 1]
  0.3353938161096869  0.3353938161096869  0.5005509641876343    5      Pd_def      2        2       [1 1]
  0.6646061838903131  0.0000000000000000  0.5005509641876343    6      Pd_def      2        2       [1 0]
  1.0000000000000000  0.3337399795424236  0.4336847138659625    7      Pd_def      3        3       [0 1]
  0.3337399795424236  0.0000000000000001  0.4336847138659625    8      Pd_def      3        3       [1 0]
  0.6662600204575764  0.6662600204575766  0.4336847138659625    9      Pd_def      3        3       [1 1]
  0.0000000000000000  0.0000000000000000  0.3663215375589920   10      Pd_def      4     none      locked
  0.3333333333333333  0.6666666666666666  0.3672050749414476   11      Pd_def      4        4      locked
  0.6666666666666667  0.3333333333333335  0.3672050749414476   12      Pd_def      4        4      locked
  0.0000000000000001  0.6659308391315942  0.3001231600671315   13      Pd_def      5        5       [0 1]
  0.3340691608684057  0.3340691608684059  0.3001231600671315   14      Pd_def      5        5       [1 1]
  0.6659308391315942  1.0000000000000000  0.3001231600671315   15      Pd_def      5        5       [1 0]
  1.0000000000000000  0.3335436229961242  0.2333928122319633   16      Pd_def      6        6       [0 1]
  0.3335436229961242  0.0000000000000001  0.2333928122319633   17      Pd_def      6        6       [1 0]
  0.6664563770038758  0.6664563770038758  0.2333928122319633   18      Pd_def      6        6       [1 1]
  0.0000000000000000  0.0000000000000000  0.1666666666666643   19      Pd_def      7     none      locked
  0.3333333333333333  0.6666666666666666  0.1666666666666644   20      Pd_def      7        7      locked
  0.6666666666666667  0.3333333333333335  0.1666666666666644   21      Pd_def      7        7      locked
  0.0000000000000001  0.6666666666666657  0.1000000000000014   22      Pd_def      8        8        bulk
  0.3333333333333343  0.3333333333333344  0.1000000000000014   23      Pd_def      8        8        bulk
  0.6666666666666655  1.0000000000000000  0.1000000000000014   24      Pd_def      8        8        bulk


==> anc/VIBROCC <==
= Vibrational Amplitudes
Pd_surf = 0.102
Te_def = 0.076
Pd_def = 0.074

= Occupations

= Search offsets

